Cyclic Kruskal Universe: a quantum-corrected Schwarzschild black hole in unitary unimodular gravity

We analyse the physical properties of an analytical, nonsingular quantum-corrected black hole solution recently derived in a minisuperspace model for unimodular gravity under the assumption of unitarity in unimodular time. We show that the metric corrections compared to the classical Schwarzschild solutions only depend on a single new parameter, corresponding to a minimal radius where a black hole-white hole transition occurs. While these corrections substantially alter the structure of the spacetime near this minimal radius, they fall off rapidly towards infinity, and we show in various examples how physical properties of the exterior spacetime are very close to those of the Schwarzschild solution. We derive the maximal analytic extension of the initial solution, which corresponds to an infinite sequence of Kruskal spacetimes connected via black-to-white hole transitions, and compare with some other proposals for non-singular black hole metrics. The metric violates the achronal averaged null energy condition, which indicates that we are capturing physics beyond the semiclassical approximation. Finally, we include some thoughts on how to go beyond the simple eternal black hole-white hole model presented here.

==> anc/Kruskal_coord.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    239710,       4798]
NotebookOptionsPosition[    237904,       4766]
NotebookOutlinePosition[    238315,       4782]
CellTagsIndexPosition[    238272,       4779]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"a", " ", "is", " ", "r_min"}], ",", " ", 
    RowBox[{"b", " ", "is", " ", "r_H"}], ",", " ", 
    RowBox[{"s", " ", "is", " ", "sigma_Lambda"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"mintortoise", "[", 
      RowBox[{"r_", ",", "a_", ",", "b_", ",", "k_", ",", "s_"}], "]"}], " ", 
     ":=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "k"}], "/", 
       RowBox[{"(", 
        RowBox[{"b", "*", "s"}], ")"}]}], "*", 
      RowBox[{
       RowBox[{"Sqrt", "[", "3", "]"}], "/", "a"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"ArcTan", "[", 
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{"r", "/", "a"}], "-", "1"}], "]"}], "]"}], "/", 
         RowBox[{"Sqrt", "[", "a", "]"}]}], "+", 
        RowBox[{
         RowBox[{"ArcTan", "[", 
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"a", "-", "r"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"a", "-", "b"}], ")"}]}], "]"}], "]"}], "/", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"b", "-", "a"}], "]"}]}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mintortoise2", "[", 
      RowBox[{"r_", ",", "a_", ",", "b_", ",", "k_", ",", "s_"}], "]"}], " ", 
     ":=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "k"}], "/", 
       RowBox[{"(", 
        RowBox[{"b", "*", "s"}], ")"}]}], "*", 
      RowBox[{
       RowBox[{"Sqrt", "[", "3", "]"}], "/", "a"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ArcTan", "[", 
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{"r", "/", "a"}], "-", "1"}], "]"}], "]"}], "+", 
        RowBox[{
         RowBox[{"ArcTanh", "[", 
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"a", "-", "r"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"a", "-", "b"}], ")"}]}], "]"}], "]"}], "/", 
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{"b", "/", "a"}], "-", "1"}], "]"}]}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"maxtortoise", "[", 
      RowBox[{"r_", ",", "a_", ",", "b_", ",", "k_", ",", "s_"}], "]"}], " ", 
     ":=", " ", 
     RowBox[{
      RowBox[{"-", "a"}], "+", "r", "-", 
      RowBox[{"b", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"a", "-", "b"}], "]"}]}], "+", 
      RowBox[{"b", " ", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"-", "b"}], "+", "r"}], "]"}]}], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"8", " ", 
         SuperscriptBox["b", "5"], " ", 
         SuperscriptBox["s", "2"]}]], 
       RowBox[{
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"b", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox[
               RowBox[{
                RowBox[{"12", " ", 
                 SuperscriptBox["a", "3"]}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["a", "2"], " ", "b"}], "+", 
                RowBox[{"4", " ", "a", " ", 
                 SuperscriptBox["b", "2"]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["b", "3"]}]}], 
               SuperscriptBox["a", "4"]]}], "+", 
             FractionBox[
              RowBox[{"3", " ", 
               SuperscriptBox["b", "3"]}], 
              SuperscriptBox["r", "4"]], "+", 
             FractionBox[
              RowBox[{"4", " ", 
               SuperscriptBox["b", "2"]}], 
              SuperscriptBox["r", "3"]], "+", 
             FractionBox[
              RowBox[{"6", " ", "b"}], 
              SuperscriptBox["r", "2"]], "+", 
             FractionBox["12", "r"]}], ")"}]}], "+", 
          RowBox[{"12", " ", 
           RowBox[{"Log", "[", 
            FractionBox[
             RowBox[{"a", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "b"}], "+", "r"}], ")"}]}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"a", "-", "b"}], ")"}], " ", "r"}]], "]"}]}]}], 
         ")"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"cltortoise", "[", 
      RowBox[{"r_", ",", "b_"}], "]"}], " ", ":=", 
     RowBox[{"r", "+", 
      RowBox[{"b", "*", 
       RowBox[{"Log", "[", 
        RowBox[{"Abs", "[", 
         RowBox[{
          RowBox[{"r", "/", "b"}], "-", "1"}], "]"}], "]"}]}]}]}], " ", ";"}],
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"rfunc", "[", 
      RowBox[{"T_", ",", "k_", ",", "s_"}], "]"}], " ", ":=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"2", "/", "3"}], "]"}], "/", 
       RowBox[{"Sqrt", "[", "Pi", "]"}]}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", "*", 
         RowBox[{"k", "/", "s"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "3"}], ")"}]}], "*", 
      RowBox[{"Hypergeometric1F1", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "6"}], ",", 
        RowBox[{"1", "/", "2"}], ",", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"s", "^", "2"}]}], "*", 
         RowBox[{"T", "^", "2"}]}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"numT", "[", 
     RowBox[{
      RowBox[{"r_", "?", "NumericQ"}], ",", 
      RowBox[{"k_", "?", "NumericQ"}], ",", 
      RowBox[{"s_", "?", "NumericQ"}]}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "T0", "}"}], ",", 
      RowBox[{
       RowBox[{"T0", "=", 
        RowBox[{"Max", "[", 
         RowBox[{
          RowBox[{"3", "*", "k", "*", 
           RowBox[{"r", "^", "3"}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Gamma", "[", 
             RowBox[{"2", "/", "3"}], "]"}], "/", 
            RowBox[{"Sqrt", "[", "Pi", "]"}]}], "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"3", "*", 
              RowBox[{"k", "/", "s"}]}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "3"}], ")"}]}]}]}], "]"}]}], ";", 
       RowBox[{"T", "/.", " ", 
        RowBox[{"FindRoot", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"rfunc", "[", 
            RowBox[{"T", ",", "k", ",", "s"}], "]"}], "==", "r"}], ",", 
          RowBox[{"{", 
           RowBox[{"T", ",", "T0"}], "}"}]}], "]"}]}]}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"dTdr", "[", 
      RowBox[{
       RowBox[{"r_", "?", "NumericQ"}], ",", 
       RowBox[{"k_", "?", "NumericQ"}], ",", 
       RowBox[{"s_", "?", "NumericQ"}]}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"h", "=", 
         RowBox[{"10", "^", 
          RowBox[{"-", "6"}]}]}], "}"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"numT", "[", 
           RowBox[{
            RowBox[{"r", "+", "h"}], ",", "k", ",", "s"}], "]"}], "-", 
          RowBox[{"numT", "[", 
           RowBox[{
            RowBox[{"r", "-", "h"}], ",", "k", ",", "s"}], "]"}]}], ")"}], 
        "/", 
        RowBox[{"(", 
         RowBox[{"2", " ", "h"}], ")"}]}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"integrantrstar", "[", 
      RowBox[{"r_", ",", "b_", ",", "k_", ",", "s_"}], "]"}], " ", ":=", " ", 
     RowBox[{
      RowBox[{"k", "/", 
       RowBox[{"r", "^", "2"}]}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"b", "/", "r"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}]}], "*", 
      RowBox[{"dTdr", "[", 
       RowBox[{"r", ",", "k", ",", "s"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"numtortoise", "[", 
      RowBox[{"r_", ",", "a_", ",", "b_", ",", "k_", ",", "s_"}], "]"}], " ", 
     ":=", " ", 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{"integrantrstar", "[", 
        RowBox[{"x", ",", "b", ",", "k", ",", "s"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "a", ",", "r"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"rmin", "[", 
      RowBox[{"k_", ",", "s_"}], "]"}], " ", ":=", " ", 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{"2", "/", "3"}], "]"}], "*", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "*", 
          RowBox[{"k", "/", "s"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"1", "/", "3"}], ")"}]}], "/", 
       RowBox[{"Sqrt", "[", "Pi", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"rH", "[", 
      RowBox[{"k_", ",", "b_"}], "]"}], " ", ":=", " ", 
     RowBox[{"b", "*", 
      RowBox[{
       RowBox[{"k", "^", "2"}], "/", "2"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.956124062624014*^9, 3.956124228923996*^9}, {
   3.956124378114317*^9, 3.9561243859866295`*^9}, {3.9561320873659515`*^9, 
   3.956132188494982*^9}, {3.9561330690590973`*^9, 3.956133074929678*^9}, {
   3.9561359760794106`*^9, 3.956135978529125*^9}, {3.956136150777647*^9, 
   3.9561362499845886`*^9}, {3.956310365565901*^9, 3.95631043665679*^9}, {
   3.956310515055279*^9, 3.956310516893614*^9}, {3.956310560619334*^9, 
   3.956310616465416*^9}, {3.956310665152613*^9, 3.95631075862027*^9}, {
   3.956310795426499*^9, 3.9563107962764606`*^9}, {3.956310976623291*^9, 
   3.9563110443211784`*^9}, {3.956311211409263*^9, 3.956311240953039*^9}, {
   3.9563113047536526`*^9, 3.956311471231499*^9}, 3.95631162720998*^9, {
   3.956311940396494*^9, 3.956311990585745*^9}, {3.956312028740059*^9, 
   3.956312071810528*^9}, {3.956312162811685*^9, 3.956312191434044*^9}, {
   3.956312306421093*^9, 3.956312448105772*^9}, {3.95631256914694*^9, 
   3.956312579244941*^9}, {3.956312633802862*^9, 3.956312636053087*^9}, {
   3.9563126907339973`*^9, 3.95631269510317*^9}, {3.956312799394901*^9, 
   3.9563128085650787`*^9}, {3.956312843201385*^9, 3.9563128713899*^9}, {
   3.95631306315497*^9, 3.956313080460882*^9}, {3.956313116831173*^9, 
   3.9563131186543865`*^9}, {3.956313309912159*^9, 3.956313321159237*^9}, {
   3.956387987243868*^9, 3.956388064246914*^9}, {3.957591336588356*^9, 
   3.957591365577694*^9}, {3.964760570818119*^9, 3.964760582710573*^9}, {
   3.967095892673151*^9, 3.967095933644953*^9}, {3.976792831389431*^9, 
   3.97679285340905*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"39b2412a-a565-7941-925d-9a5e3270286f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LogLinearPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"numtortoise", "[", 
      RowBox[{"r", ",", 
       RowBox[{"rmin", "[", 
        RowBox[{"1", ",", "5"}], "]"}], ",", "1", ",", "1", ",", "5"}], "]"}],
      ",", 
     RowBox[{"mintortoise2", "[", 
      RowBox[{"r", ",", 
       RowBox[{"rmin", "[", 
        RowBox[{"1", ",", "5"}], "]"}], ",", "1", ",", "1", ",", "5"}], "]"}],
      ",", 
     RowBox[{"cltortoise", "[", 
      RowBox[{"r", ",", "1"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", 
     RowBox[{"rmin", "[", 
      RowBox[{"1", ",", "5"}], "]"}], ",", "1"}], "}"}], ",", 
   RowBox[{"PlotLegends", "->", 
    RowBox[{"{", 
     RowBox[{"\"\<num\>\"", ",", "\"\<min\>\"", ",", "\"\<cl\>\""}], "}"}]}], 
   ",", 
   RowBox[{"PlotStyle", "->", 
    RowBox[{"{", 
     RowBox[{"Solid", ",", "Dashed", ",", "Dashed"}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "->", 
    RowBox[{"{", 
     RowBox[{
      TemplateBox[<|"boxes" -> FormBox[
          StyleBox["r", "TI"], TraditionalForm], "errors" -> {}, "input" -> 
        "r", "state" -> "Boxes"|>,
       "TeXAssistantTemplate"], ",", 
      TemplateBox[<|"boxes" -> FormBox[
          SuperscriptBox[
           StyleBox["r", "TI"], "*"], TraditionalForm], "errors" -> {}, 
        "input" -> "r^*", "state" -> "Boxes"|>,
       "TeXAssistantTemplate"]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.956124388793106*^9, 3.956124471279312*^9}, {
   3.956124542096201*^9, 3.9561245838701*^9}, {3.956132196841219*^9, 
   3.95613219797155*^9}, {3.956133756602736*^9, 3.956133805580847*^9}, {
   3.956133845959358*^9, 3.956133883419571*^9}, {3.956133944200964*^9, 
   3.9561339845876713`*^9}, {3.956134260221569*^9, 3.9561342654630585`*^9}, {
   3.956134345081345*^9, 3.956134347685499*^9}, {3.956134383334871*^9, 
   3.956134387878367*^9}, {3.956136259170294*^9, 3.956136290863077*^9}, {
   3.956136328289942*^9, 3.956136331763595*^9}, {3.956136393244339*^9, 
   3.9561363986391315`*^9}, {3.956136434479494*^9, 3.956136466176411*^9}, {
   3.956136520068395*^9, 3.956136539855381*^9}, {3.956311494250234*^9, 
   3.956311533110149*^9}, {3.956388143764507*^9, 3.9563881734166737`*^9}, {
   3.956391999061706*^9, 3.956392017046774*^9}, {3.964856342620659*^9, 
   3.964856393740602*^9}, 3.967095943326582*^9},
 CellLabel->"In[12]:=",ExpressionUUID->"96f8d265-c0d4-8944-9662-4ef5c07266d7"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "ncvb", 
   "\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"x\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"x\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"0.6443660490703258`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \\!\\(\\*RowBox[{\\\"-\\\", \
\\\"0.003896130332970703`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"2.625380438927824`*^-8\\\"}]\\) for the integral and \
error estimates.\"", 2, 12, 1, 34823385916228522913, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.956311537838398*^9, 3.956311630672554*^9, 
  3.956312478741516*^9, 3.9563126702676544`*^9, 3.95631287636869*^9, 
  3.9563920260509624`*^9, 3.964856415813688*^9, 3.967095946278094*^9, 
  3.9767928649604874`*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"d54745c2-2fa7-d44b-8329-b11f0e541cc7"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[
    InterpretationBox[{
      TagBox[{{{{}, {}, 
          TagBox[{
            Directive[
             Opacity[1.], 
             RGBColor[0.368417, 0.506779, 0.709798], 
             AbsoluteThickness[2]], 
            LineBox[CompressedData["
1:eJwVyWk8FPoCh/EZhrE1LZI0ylIqHYVUshx1pURUVCpclUiS5UhO2ZJUimyN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             "]]}, Annotation[#, "Charting`Private`Tag#1"]& ], 
          TagBox[{
            Directive[
             Opacity[1.], 
             RGBColor[0.880722, 0.611041, 0.142051], 
             AbsoluteThickness[2], 
             Dashing[{Small, Small}]], 
            LineBox[CompressedData["
1:eJwVlGk4FGoDhgeDEIlESVFJSgjpOIiylDVUUiSFVIRUiuioKLI0JHtZkiVF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             "]]}, Annotation[#, "Charting`Private`Tag#2"]& ], 
          TagBox[{
            Directive[
             Opacity[1.], 
             RGBColor[0.560181, 0.691569, 0.194885], 
             AbsoluteThickness[2], 
             Dashing[{Small, Small}]], 
            LineBox[CompressedData["
1:eJwVxX08E/gDB3CzmY2jQ6GSDZV0HhZuJUKdlNJVXh2dpHL0gBCRSH52KoWM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             "]]}, Annotation[#, "Charting`Private`Tag#3"]& ]}}, {}}, {
       "WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
      StyleBox[
       DynamicBox[
        (Charting`HighlightActionBox["DynamicHighlight", {}, 
         Slot["HighlightElements"], 
         Slot["LayoutOptions"], 
         Slot["Meta"], 
         Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
             Annotation[{
               Directive[
                Opacity[1.], 
                RGBColor[0.368417, 0.506779, 0.709798], 
                AbsoluteThickness[2]], 
               Line[CompressedData["
1:eJwVyWk8FPoCh/EZhrE1LZI0ylIqHYVUshx1pURUVCpclUiS5UhO2ZJUimyN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                "]]}, "Charting`Private`Tag#1"], 
             Annotation[{
               Directive[
                Opacity[1.], 
                RGBColor[0.880722, 0.611041, 0.142051], 
                AbsoluteThickness[2], 
                Dashing[{Small, Small}]], 
               Line[CompressedData["
1:eJwVlGk4FGoDhgeDEIlESVFJSgjpOIiylDVUUiSFVIRUiuioKLI0JHtZkiVF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                "]]}, "Charting`Private`Tag#2"], 
             Annotation[{
               Directive[
                Opacity[1.], 
                RGBColor[0.560181, 0.691569, 0.194885], 
                AbsoluteThickness[2], 
                Dashing[{Small, Small}]], 
               Line[CompressedData["
1:eJwVxX08E/gDB3CzmY2jQ6GSDZV0HhZuJUKdlNJVXh2dpHL0gBCRSH52KoWM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                "]]}, "Charting`Private`Tag#3"]}}, {}}, <|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|"PanelPlotLayout" -> <||>, "PlotRange" -> {{
                Log[Rational[3, 5]^Rational[1, 3] Pi^Rational[-1, 2] Gamma[
                   Rational[2, 3]]], 0}, {-3.319081273618443, 0.}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {-0.4486459147762386, 0}, 
             "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
             "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
             "DefaultStyle" -> {
               Directive[
                Opacity[1.], 
                RGBColor[0.560181, 0.691569, 0.194885], 
                AbsoluteThickness[2], 
                Dashing[{Small, Small}]], 
               Directive[
                Opacity[1.], 
                RGBColor[0.880722, 0.611041, 0.142051], 
                AbsoluteThickness[2], 
                Dashing[{Small, Small}]], 
               Directive[
                Opacity[1.], 
                RGBColor[0.368417, 0.506779, 0.709798], 
                AbsoluteThickness[2]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 Exp[
                  Part[#, 1]], 
                 Identity[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Log, Exp}, {Identity, Identity}}|>, 
             "Primitives" -> {}, "GCFlag" -> False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> Plot, "GroupHighlight" -> False|>|>]]& )[<|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|"PanelPlotLayout" -> <||>, "PlotRange" -> {{
               Log[Rational[3, 5]^Rational[1, 3] Pi^Rational[-1, 2] Gamma[
                  Rational[2, 3]]], 0}, {-3.319081273618443, 0.}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {-0.4486459147762386, 0}, 
            "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
            "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               RGBColor[0.560181, 0.691569, 0.194885], 
               AbsoluteThickness[2], 
               Dashing[{Small, Small}]], 
              Directive[
               Opacity[1.], 
               RGBColor[0.880722, 0.611041, 0.142051], 
               AbsoluteThickness[2], 
               Dashing[{Small, Small}]], 
              Directive[
               Opacity[1.], 
               RGBColor[0.368417, 0.506779, 0.709798], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Exp[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Log, Exp}, {Identity, Identity}}|>, 
            "Primitives" -> {}, "GCFlag" -> False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>]], Selectable -> False]}, 
     Annotation[{{{{}, {}, 
         Annotation[{
           Directive[
            Opacity[1.], 
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[2]], 
           Line[CompressedData["
1:eJwVyWk8FPoCh/EZhrE1LZI0ylIqHYVUshx1pURUVCpclUiS5UhO2ZJUimyN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            "]]}, "Charting`Private`Tag#1"], 
         Annotation[{
           Directive[
            Opacity[1.], 
            RGBColor[0.880722, 0.611041, 0.142051], 
            AbsoluteThickness[2], 
            Dashing[{Small, Small}]], 
           Line[CompressedData["
1:eJwVlGk4FGoDhgeDEIlESVFJSgjpOIiylDVUUiSFVIRUiuioKLI0JHtZkiVF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            "]]}, "Charting`Private`Tag#2"], 
         Annotation[{
           Directive[
            Opacity[1.], 
            RGBColor[0.560181, 0.691569, 0.194885], 
            AbsoluteThickness[2], 
            Dashing[{Small, Small}]], 
           Line[CompressedData["
1:eJwVxX08E/gDB3CzmY2jQ6GSDZV0HhZuJUKdlNJVXh2dpHL0gBCRSH52KoWM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            "]]}, "Charting`Private`Tag#3"]}}, {}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
       "LayoutOptions" -> <|"PanelPlotLayout" -> <||>, "PlotRange" -> {{
            Log[Rational[3, 5]^Rational[1, 3] Pi^Rational[-1, 2] Gamma[
               Rational[2, 3]]], 0}, {-3.319081273618443, 0.}}, 
         "Frame" -> {{False, False}, {False, False}}, 
         "AxesOrigin" -> {-0.4486459147762386, 0}, 
         "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
         "DefaultStyle" -> {
           Directive[
            Opacity[1.], 
            RGBColor[0.560181, 0.691569, 0.194885], 
            AbsoluteThickness[2], 
            Dashing[{Small, Small}]], 
           Directive[
            Opacity[1.], 
            RGBColor[0.880722, 0.611041, 0.142051], 
            AbsoluteThickness[2], 
            Dashing[{Small, Small}]], 
           Directive[
            Opacity[1.], 
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[2]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             Exp[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Log, Exp}, {Identity, Identity}}|>, 
         "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], {
    DisplayFunction -> Identity, 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None,
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Exp[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Exp[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, DisplayFunction -> Identity, DisplayFunction -> 
     Identity, DisplayFunction -> Identity, Ticks -> {
       Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
        MachinePrecision, RotateLabel -> 0], Automatic}, 
     AxesOrigin -> {-0.4486459147762386, 0}, 
     FrameTicks -> {{Automatic, Automatic}, {
        Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
         MachinePrecision, RotateLabel -> 0], 
        Charting`ScaledFrameTicks[{Log, Exp}]}}, GridLines -> {None, None}, 
     DisplayFunction -> Identity, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None,
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Exp[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Exp[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}, 
       "ClippingRange" -> {{{-0.43948986672999235`, -8.969181136717825*^-9}, \
{-17.52947145878926, -5.449655345206464*^-6}}, {{-0.43948986672999235`, \
-8.969181136717825*^-9}, {-3.319081273618443, -5.449655345206464*^-6}}}}, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox[
        TagBox["r", HoldForm], TraditionalForm], 
       FormBox[
        TagBox[
         SuperscriptBox["r", "*"], HoldForm], TraditionalForm]}, 
     AxesOrigin -> {0, 0}, DisplayFunction :> Identity, 
     Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None,
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Exp[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Exp[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, PlotRange -> NCache[{{
         Log[Rational[3, 5]^Rational[1, 3] Pi^Rational[-1, 2] Gamma[
            Rational[2, 3]]], 0}, {-3.319081273618443, 
        0.}}, {{-0.43948987569917347`, 0}, {-3.319081273618443, 0.}}], 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{"\"num\"", "\"min\"", "\"cl\""}, "LineLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[2]], {
                    LineBox[{{0, 12.5}, {40, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[2]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[2], 
                    Dashing[{Small, Small}]], {
                    LineBox[{{0, 12.5}, {40, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[2], 
                    Dashing[{Small, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[2], 
                    Dashing[{Small, Small}]], {
                    LineBox[{{0, 12.5}, {40, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[2], 
                    Dashing[{Small, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}]}], 
             "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.9561245534889526`*^9, 3.956124585009379*^9, 3.956132201004671*^9, {
   3.956133846779701*^9, 3.956133867723503*^9}, {3.956133988483307*^9, 
   3.9561340076122055`*^9}, 3.9561343036717587`*^9, 3.956134349002724*^9, 
   3.956134388959585*^9, 3.956135983886688*^9, {3.9561362784381847`*^9, 
   3.9561362920870876`*^9}, 3.956136340225996*^9, 3.956136399313265*^9, {
   3.956136453296215*^9, 3.9561364667809315`*^9}, 3.956136540670887*^9, 
   3.956302566058756*^9, 3.956311548639074*^9, 3.956311651989981*^9, 
   3.956312479155206*^9, 3.956312670696884*^9, 3.956312877405748*^9, 
   3.9563927243015575`*^9, 3.9648568802884407`*^9, 3.967096298966238*^9, 
   3.976793241698765*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"d14e1d5e-3058-8c41-870d-3fd829dcd753"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{"k", ",", "b", ",", "s"}], "]"}], "\n", 
 RowBox[{
  RowBox[{"k", "=", "1"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"s", "=", "5"}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"bValues", "=", 
    RowBox[{"Range", "[", 
     RowBox[{"2", ",", "3", ",", "0.25"}], "]"}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"\[Beta]", " ", "values"}], "*)"}], "\[IndentingNewLine]", "\n", 
  RowBox[{"(*", 
   RowBox[{"Define", " ", 
    RowBox[{"colors", "/", "opacity"}], " ", "by", " ", "\[Beta]", " ", 
    "index"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"styleColors", "=", 
    RowBox[{
     RowBox[{"ResourceFunction", "[", "\"\<ColorBrewerData\>\"", "]"}], "[", 
     RowBox[{"\"\<Set2\>\"", ",", "6"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Initialize", " ", "lists"}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"plots", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"legendLabels", "=", 
    RowBox[{"{", "}"}]}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"bVal", "=", "b"}], ",", "color", ",", "expr1", ",", 
         "expr2"}], "}"}], ",", 
       RowBox[{
        RowBox[{"color", "=", 
         RowBox[{"styleColors", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"expr1", "=", 
         RowBox[{"4", "*", 
          RowBox[{"rH", "[", 
           RowBox[{"k", ",", "bVal"}], "]"}], "*", 
          RowBox[{"E", "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"numtortoise", "[", 
               RowBox[{"r", ",", 
                RowBox[{"rmin", "[", 
                 RowBox[{"k", ",", "s"}], "]"}], ",", 
                RowBox[{"rH", "[", 
                 RowBox[{"k", ",", "bVal"}], "]"}], ",", "k", ",", "s"}], 
               "]"}]}], "/", 
             RowBox[{"rH", "[", 
              RowBox[{"k", ",", "bVal"}], "]"}]}], ")"}]}], "*", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{
             RowBox[{"rH", "[", 
              RowBox[{"k", ",", "bVal"}], "]"}], "/", "r"}]}], ")"}]}]}], ";",
         "\[IndentingNewLine]", 
        RowBox[{"expr2", "=", 
         RowBox[{"4", "*", 
          RowBox[{"rH", "[", 
           RowBox[{"k", ",", "bVal"}], "]"}], "*", 
          RowBox[{"E", "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"cltortoise", "[", 
               RowBox[{"r", ",", 
                RowBox[{"rH", "[", 
                 RowBox[{"k", ",", "bVal"}], "]"}]}], "]"}]}], "/", 
             RowBox[{"rH", "[", 
              RowBox[{"k", ",", "bVal"}], "]"}]}], ")"}]}], "*", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{
             RowBox[{"rH", "[", 
              RowBox[{"k", ",", "bVal"}], "]"}], "/", "r"}]}], ")"}]}]}], ";",
         "\[IndentingNewLine]", 
        RowBox[{"AppendTo", "[", 
         RowBox[{"plots", ",", 
          RowBox[{"Plot", "[", 
           RowBox[{"expr1", ",", 
            RowBox[{"{", 
             RowBox[{"r", ",", 
              RowBox[{"rmin", "[", 
               RowBox[{"k", ",", "s"}], "]"}], ",", 
              RowBox[{"rH", "[", 
               RowBox[{"k", ",", "bVal"}], "]"}]}], "}"}], ",", 
            RowBox[{"PlotStyle", "->", "color"}]}], "]"}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"AppendTo", "[", 
         RowBox[{"plots", ",", 
          RowBox[{"Plot", "[", 
           RowBox[{"expr2", ",", 
            RowBox[{"{", 
             RowBox[{"r", ",", 
              RowBox[{"rmin", "[", 
               RowBox[{"k", ",", "s"}], "]"}], ",", 
              RowBox[{"rH", "[", 
               RowBox[{"k", ",", "bVal"}], "]"}]}], "}"}], ",", 
            RowBox[{"PlotStyle", "->", 
             RowBox[{"{", 
              RowBox[{"Dashed", ",", "color"}], "}"}]}]}], "]"}]}], "]"}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{"AppendTo", "[", 
         RowBox[{"legendLabels", ",", 
          RowBox[{"Row", "[", 
           RowBox[{"{", 
            RowBox[{"\"\<\[Beta] = \>\"", ",", "bVal"}], "}"}], "]"}]}], 
         "]"}], ";"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Length", "[", "bValues", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", 
       RowBox[{"{", 
        RowBox[{"bValues", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "}"}]}], "}"}]}], "]"}], ";"}], "\n",
   "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Show", " ", "combined", " ", "plot", " ", "with", " ", "one", " ", 
    "legend", " ", "entry", " ", "per", " ", "\[Beta]"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"plots", ",", 
   RowBox[{"AxesLabel", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<r\>\"", ",", "Italic"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
        RowBox[{"Subscript", "[", 
         RowBox[{"\"\<g\>\"", ",", "\"\<TT\>\""}], "]"}], ",", "Italic"}], 
       "]"}]}], "}"}]}], ",", 
   RowBox[{"PlotRange", "->", "All"}], ",", 
   RowBox[{"PlotLegends", "->", 
    RowBox[{"Placed", "[", 
     RowBox[{
      RowBox[{"LineLegend", "[", 
       RowBox[{"styleColors", ",", "legendLabels", ",", 
        RowBox[{"LegendLabel", "->", 
         RowBox[{"Style", "[", 
          RowBox[{"\"\<\[Beta]\>\"", ",", "Italic"}], "]"}]}]}], "]"}], ",", 
      "Below"}], "]"}]}]}], "]"}], "\n"}], "Input",
 CellChangeTimes->{{3.9562265855488763`*^9, 3.956226589594898*^9}, {
   3.9575913844545116`*^9, 3.957591387015047*^9}, {3.95759142594396*^9, 
   3.957591454026964*^9}, {3.9575914846102276`*^9, 3.957591588806402*^9}, {
   3.957591779488537*^9, 3.957591824231344*^9}, {3.9575921868552*^9, 
   3.957592226242396*^9}, {3.9575923038911343`*^9, 3.957592343779396*^9}, {
   3.957593306784012*^9, 3.957593341935482*^9}, 3.9575972706039696`*^9, {
   3.957597320997071*^9, 3.9575974154490833`*^9}, {3.957597463369454*^9, 
   3.957597540778048*^9}, {3.957597576647824*^9, 3.957597644216421*^9}, {
   3.957605649949747*^9, 3.957605650546053*^9}, {3.957851348355484*^9, 
   3.957851357545571*^9}, {3.9578515356013756`*^9, 3.9578515401644115`*^9}, {
   3.9578518596171284`*^9, 3.957851860427033*^9}, {3.957852395853405*^9, 
   3.957852403330393*^9}, {3.957852434371102*^9, 3.957852435326572*^9}, 
   3.957854086921318*^9, {3.957855724562364*^9, 3.957855726712139*^9}, {
   3.957857435631887*^9, 3.957857438287466*^9}, {3.957857724352976*^9, 
   3.957857726036564*^9}, {3.95803847357308*^9, 3.958038475876291*^9}, {
   3.958041064515316*^9, 3.9580410817350883`*^9}, {3.958042843734876*^9, 
   3.95804284431397*^9}, {3.958195735492359*^9, 3.958195747271635*^9}, {
   3.95819607058584*^9, 3.958196092058876*^9}, {3.958203768216551*^9, 
   3.95820378360465*^9}, {3.964760609932869*^9, 3.9647606369867897`*^9}, {
   3.964768859251852*^9, 3.964768881702814*^9}, {3.964772153512717*^9, 
   3.9647721559637165`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"01c6f2fc-024d-984c-9c12-de315c1f169e"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "nlim", 
   "\"\\!\\(\\*RowBox[{\\\"x\\\"}]\\) = \\!\\(\\*RowBox[{\\\"r\\\"}]\\) is \
not a valid limit of integration.\"", 2, 20, 2, 34823385916228522913, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.976793259916361*^9},
 CellLabel->
  "During evaluation of \
In[13]:=",ExpressionUUID->"4ccce2b6-260a-5644-8644-b802f7904c84"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "nlim", 
   "\"\\!\\(\\*RowBox[{\\\"x\\\"}]\\) = \\!\\(\\*RowBox[{\\\"r\\\"}]\\) is \
not a valid limit of integration.\"", 2, 20, 3, 34823385916228522913, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9767932599680576`*^9},
 CellLabel->
  "During evaluation of \
In[13]:=",ExpressionUUID->"3f74b275-7aff-5e4b-b93d-15691315428b"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "nlim", 
   "\"\\!\\(\\*RowBox[{\\\"x\\\"}]\\) = \\!\\(\\*RowBox[{\\\"r\\\"}]\\) is \
not a valid limit of integration.\"", 2, 20, 4, 34823385916228522913, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9767932599720497`*^9},
 CellLabel->
  "During evaluation of \
In[13]:=",ExpressionUUID->"67ab726a-0d1b-bc4d-8958-502d5c7b4d7e"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"nlim\\\"}], \\\"MessageName\\\"]\\) will be suppressed during \
this calculation.\"", 2, 20, 5, 34823385916228522913, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.976793260008812*^9},
 CellLabel->
  "During evaluation of \
In[13]:=",ExpressionUUID->"d4e4bcd8-4610-6247-9dd8-5f560cd1d2a4"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "ncvb", 
   "\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"x\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"x\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"0.6443660597589452`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \\!\\(\\*RowBox[{\\\"-\\\", \
\\\"0.003899883538555737`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"2.0949569009409372`*^-8\\\"}]\\) for the integral and \
error estimates.\"", 2, 20, 6, 34823385916228522913, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.97679401668997*^9},
 CellLabel->
  "During evaluation of \
In[13]:=",ExpressionUUID->"ffa3da9a-2f8b-014d-a3bd-196d38998965"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "slwcon", 
   "\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"", 2, 20, 7, 34823385916228522913, 
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9767946010649986`*^9},
 CellLabel->
  "During evaluation of \
In[13]:=",ExpressionUUID->"719b4701-2df9-4640-8c84-3500125157a9"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "ncvb", 
   "\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"x\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"x\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"0.6443660582435925`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \\!\\(\\*RowBox[{\\\"-\\\", \
\\\"0.003519989203295578`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"3.745164288798191`*^-8\\\"}]\\) for the integral and \
error estimates.\"", 2, 20, 8, 34823385916228522913, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9767946010811234`*^9},
 CellLabel->
  "During evaluation of \
In[13]:=",ExpressionUUID->"1d926617-efab-d24e-808d-b514eaa91f16"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "ncvb", 
   "\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"x\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"x\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"0.644366063612502`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \\!\\(\\*RowBox[{\\\"-\\\", \
\\\"0.003235108086376152`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"1.528827526901199`*^-8\\\"}]\\) for the integral and \
error estimates.\"", 2, 20, 9, 34823385916228522913, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9767950388075924`*^9},
 CellLabel->
  "During evaluation of \
In[13]:=",ExpressionUUID->"af8873bb-547a-f34b-89a1-e1317a82e725"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"ncvb\\\"}], \\\"MessageName\\\"]\\) will be suppressed during \
this calculation.\"", 2, 20, 10, 34823385916228522913, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.976795038817692*^9},
 CellLabel->
  "During evaluation of \
In[13]:=",ExpressionUUID->"e0ada6cf-30e1-6e47-b615-25a29aa4c1a2"],

Cell[BoxData[
 GraphicsBox[{
   InterpretationBox[{
     TagBox[{{{}, {}, 
        TagBox[
         {RGBColor[
           NCache[
            Rational[2, 5], 0.4], 
           NCache[
            Rational[194, 255], 0.7607843137254902], 
           NCache[
            Rational[11, 17], 0.6470588235294118]], AbsoluteThickness[2], 
          Opacity[1.], LineBox[CompressedData["
1:eJwV13k8Vc0bAPC7HS1+4SVbSOQlFbKVKE9SaZFQJCmJVkqLpVKSLSoSFYW0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           "]]},
         Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
            Annotation[{
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               RGBColor[
                Rational[2, 5], 
                Rational[194, 255], 
                Rational[11, 17]]], 
              Line[CompressedData["
1:eJwV13k8Vc0bAPC7HS1+4SVbSOQlFbKVKE9SaZFQJCmJVkqLpVKSLSoSFYW0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               "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{
              Rational[3, 5]^Rational[1, 3] Pi^Rational[-1, 2] Gamma[
                 Rational[2, 3]], 
               1.}, {-2.753514006007598, -0.6956155976920569}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0.6443650435241748, -0.5812879083411949}, 
            "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
            "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               RGBColor[
                Rational[2, 5], 
                Rational[194, 255], 
                Rational[11, 17]]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{
             Rational[3, 5]^Rational[1, 3] Pi^Rational[-1, 2] Gamma[
                Rational[2, 3]], 
              1.}, {-2.753514006007598, -0.6956155976920569}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0.6443650435241748, -0.5812879083411949}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[
               Rational[2, 5], 
               Rational[194, 255], 
               Rational[11, 17]]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}],
      Selectable->False]},
    Annotation[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           RGBColor[
            Rational[2, 5], 
            Rational[194, 255], 
            Rational[11, 17]]], 
          Line[CompressedData["
1:eJwV13k8Vc0bAPC7HS1+4SVbSOQlFbKVKE9SaZFQJCmJVkqLpVKSLSoSFYW0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           "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, 
        "PlotRange" -> {{
          Rational[3, 5]^Rational[1, 3] Pi^Rational[-1, 2] Gamma[
             Rational[2, 3]], 1.}, {-2.753514006007598, -0.6956155976920569}},
         "Frame" -> {{False, False}, {False, False}}, 
        "AxesOrigin" -> {0.6443650435241748, -0.5812879083411949}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           RGBColor[
            Rational[2, 5], 
            Rational[194, 255], 
            Rational[11, 17]]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], 
   InterpretationBox[{
     TagBox[{{{}, {}, 
        TagBox[
         {RGBColor[
           NCache[
            Rational[2, 5], 0.4], 
           NCache[
            Rational[194, 255], 0.7607843137254902], 
           NCache[
            Rational[11, 17], 0.6470588235294118]], AbsoluteThickness[2], 
          Opacity[1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwVyXs01Gkcx/HfzJhhOEk2axTJStkkbXcrfbfLUUpIWUVL2WpVZNtiiHJr
LWmHlmipJixbuR25ReV5NKGkiHRTajQYjHkmqd8YxuzsH5/zOe/zsgoM9TrA
pChqm3b/v+HhyBP5VySwt7w0JthYHz9QwNIkoQT+qdmiSTPSxwl8jiL4qtbT
3EqqDPWx8kz6kZV5EnDXO5Sh0dfHYmFJ4MMCCXjxdwkusPRxZZfYkxRrXVNm
1zLGxb7rttg73ZZAw9RRsfcLLi7gze7veCGBhQkG/Z8vcXFjYMvtpyZ9sKPp
LvfhXC5mGdd3VXr0QYVJ+/qaMj386k/B2rCkPvCYdmJ65AY9vKog2IDdpO39
Oanidl1cYZVqHqnpg0OuFqZxQbr4liM6f8e5HxxmB+bzVBy8c06r99uT/WCo
G+7rm8bB04Ms/Hsr+uFcp/0PzCUc7LUtuqX6Yz8UB0QFf37IxpVZllGhdgNw
44BroySYjUtKhSfZ+wfALDO27PpXbLx4n33P4dwBiA3IpNlVOvhJhOb3ytcD
ENBmK7vpr4O/2L07/5gnheRoLFvN0sFVRTkykbcUxrYYv4ssYuH0tEspVwRS
iMsJoUL8WHjcqEiwuVUKtYqoslMcFj79Rd31nD0Ic76+KyG3mDiF7x+3fOMg
JFv/fKj2IBM7NOZEhcYNQn7BstxWUyYe5VvUCeoG4TovPqS2jYGdm4r3nFIO
wqK2aWu+T2DgfyNjN3guHQLxt+47PZwZ+Nr4kkjqiLadyldZqyj8nQkxjr02
BJ/GK9C9mxR+deGj4oN4COJTVladOUZh7k3GMtO5w1BzsPzWukUUbs+Wixb8
NAzdzW7bAzo1qFpq+bd55jAc9tB1LtqtQfM6/Dvedw5D4qu7m71eTqHyub0e
ydNk4Kr7oWZy3xTqclpvPt1FBjqvjzs6KNQobrTMbX+CDMIXPxOa8dXIzTCw
4fIdGRx/cnbnDj01EjZaZReqZDCjqfF0+l+TaEavTU368hF4zN7wVDR/Es16
xLH2DxmB7vxSHgdNoCKPz6P0jRGY72KoyfWcQH6OtrrhkhEwYcpEqcMqlF4f
FCP6Rg6nw0/8ZhGrQoFGiS7yADnEPLNYWcpTIc/mge3qi3LI5dbnTdSOoyYz
n4bu53Jom7nKYIX3OPJ7qh92xYgA621yQ49Sif7wzuGvdSXQlmEpGBUqkVOY
Y09JIgHbvLTg1euUyFA1O5mBCUSIm4qPDtHIbGwgntFAoKxKeEkupdE8eUU0
4x4BSM+9cXSARk69W39l3Ne6y0yrUAmNglqifBgPCPCK9vKP9dBIlN1tw2gn
oM4kTVEdNIpwyrlHvSfQFfboTWEdjc6s+OUOJSZwNW44ZWEtjVIdllVTvQT2
rXi2q7SGRoXWj65TEgIxBZ+2VlfSqNNgIo2SEthhaprVXEqjxW98AygFATsb
73qSRyPH5/N3Ux8JNM/K3hyWS6ON7aNe1CgBd/MIhUpII7/7Z12oMQJJBz9d
5FymUVJxnT2lJGCzJMPNMotGGYWJC6hxAmuy3EUFF2gkvOplRakIpO8567Mo
g0bVGUMzqUkC7S4nXzqep1GDoNqQUhPwibZtxKk0ak2K16OmCLzf5Na2SUCj
l/HuTEpDQHqt98uTczT6ED1rUqPtvCoT+DGFRv8BGAWSew==
           "]]},
         Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
            Annotation[{
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               Dashing[{Small, Small}], 
               RGBColor[
                Rational[2, 5], 
                Rational[194, 255], 
                Rational[11, 17]]], 
              Line[CompressedData["
1:eJwVyXs01Gkcx/HfzJhhOEk2axTJStkkbXcrfbfLUUpIWUVL2WpVZNtiiHJr
LWmHlmipJixbuR25ReV5NKGkiHRTajQYjHkmqd8YxuzsH5/zOe/zsgoM9TrA
pChqm3b/v+HhyBP5VySwt7w0JthYHz9QwNIkoQT+qdmiSTPSxwl8jiL4qtbT
3EqqDPWx8kz6kZV5EnDXO5Sh0dfHYmFJ4MMCCXjxdwkusPRxZZfYkxRrXVNm
1zLGxb7rttg73ZZAw9RRsfcLLi7gze7veCGBhQkG/Z8vcXFjYMvtpyZ9sKPp
LvfhXC5mGdd3VXr0QYVJ+/qaMj386k/B2rCkPvCYdmJ65AY9vKog2IDdpO39
Oanidl1cYZVqHqnpg0OuFqZxQbr4liM6f8e5HxxmB+bzVBy8c06r99uT/WCo
G+7rm8bB04Ms/Hsr+uFcp/0PzCUc7LUtuqX6Yz8UB0QFf37IxpVZllGhdgNw
44BroySYjUtKhSfZ+wfALDO27PpXbLx4n33P4dwBiA3IpNlVOvhJhOb3ytcD
ENBmK7vpr4O/2L07/5gnheRoLFvN0sFVRTkykbcUxrYYv4ssYuH0tEspVwRS
iMsJoUL8WHjcqEiwuVUKtYqoslMcFj79Rd31nD0Ic76+KyG3mDiF7x+3fOMg
JFv/fKj2IBM7NOZEhcYNQn7BstxWUyYe5VvUCeoG4TovPqS2jYGdm4r3nFIO
wqK2aWu+T2DgfyNjN3guHQLxt+47PZwZ+Nr4kkjqiLadyldZqyj8nQkxjr02
BJ/GK9C9mxR+deGj4oN4COJTVladOUZh7k3GMtO5w1BzsPzWukUUbs+Wixb8
NAzdzW7bAzo1qFpq+bd55jAc9tB1LtqtQfM6/Dvedw5D4qu7m71eTqHyub0e
ydNk4Kr7oWZy3xTqclpvPt1FBjqvjzs6KNQobrTMbX+CDMIXPxOa8dXIzTCw
4fIdGRx/cnbnDj01EjZaZReqZDCjqfF0+l+TaEavTU368hF4zN7wVDR/Es16
xLH2DxmB7vxSHgdNoCKPz6P0jRGY72KoyfWcQH6OtrrhkhEwYcpEqcMqlF4f
FCP6Rg6nw0/8ZhGrQoFGiS7yADnEPLNYWcpTIc/mge3qi3LI5dbnTdSOoyYz
n4bu53Jom7nKYIX3OPJ7qh92xYgA621yQ49Sif7wzuGvdSXQlmEpGBUqkVOY
Y09JIgHbvLTg1euUyFA1O5mBCUSIm4qPDtHIbGwgntFAoKxKeEkupdE8eUU0
4x4BSM+9cXSARk69W39l3Ne6y0yrUAmNglqifBgPCPCK9vKP9dBIlN1tw2gn
oM4kTVEdNIpwyrlHvSfQFfboTWEdjc6s+OUOJSZwNW44ZWEtjVIdllVTvQT2
rXi2q7SGRoXWj65TEgIxBZ+2VlfSqNNgIo2SEthhaprVXEqjxW98AygFATsb
73qSRyPH5/N3Ux8JNM/K3hyWS6ON7aNe1CgBd/MIhUpII7/7Z12oMQJJBz9d
5FymUVJxnT2lJGCzJMPNMotGGYWJC6hxAmuy3EUFF2gkvOplRakIpO8567Mo
g0bVGUMzqUkC7S4nXzqep1GDoNqQUhPwibZtxKk0ak2K16OmCLzf5Na2SUCj
l/HuTEpDQHqt98uTczT6ED1rUqPtvCoT+DGFRv8BGAWSew==
               "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{
              Rational[3, 5]^Rational[1, 3] Pi^Rational[-1, 2] Gamma[
                 Rational[2, 3]], 
               1.}, {-3.2589960074603113`, -1.4715177978754146`}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0.6443650435241748, -1.372213452898479}, 
            "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
            "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               Dashing[{Small, Small}], 
               RGBColor[
                Rational[2, 5], 
                Rational[194, 255], 
                Rational[11, 17]]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{
             Rational[3, 5]^Rational[1, 3] Pi^Rational[-1, 2] Gamma[
                Rational[2, 3]], 
              1.}, {-3.2589960074603113`, -1.4715177978754146`}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0.6443650435241748, -1.372213452898479}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              Dashing[{Small, Small}], 
              RGBColor[
               Rational[2, 5], 
               Rational[194, 255], 
               Rational[11, 17]]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}],
      Selectable->False]},
    Annotation[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           Dashing[{Small, Small}], 
           RGBColor[
            Rational[2, 5], 
            Rational[194, 255], 
            Rational[11, 17]]], 
          Line[CompressedData["
1:eJwVyXs01Gkcx/HfzJhhOEk2axTJStkkbXcrfbfLUUpIWUVL2WpVZNtiiHJr
LWmHlmipJixbuR25ReV5NKGkiHRTajQYjHkmqd8YxuzsH5/zOe/zsgoM9TrA
pChqm3b/v+HhyBP5VySwt7w0JthYHz9QwNIkoQT+qdmiSTPSxwl8jiL4qtbT
3EqqDPWx8kz6kZV5EnDXO5Sh0dfHYmFJ4MMCCXjxdwkusPRxZZfYkxRrXVNm
1zLGxb7rttg73ZZAw9RRsfcLLi7gze7veCGBhQkG/Z8vcXFjYMvtpyZ9sKPp
LvfhXC5mGdd3VXr0QYVJ+/qaMj386k/B2rCkPvCYdmJ65AY9vKog2IDdpO39
Oanidl1cYZVqHqnpg0OuFqZxQbr4liM6f8e5HxxmB+bzVBy8c06r99uT/WCo
G+7rm8bB04Ms/Hsr+uFcp/0PzCUc7LUtuqX6Yz8UB0QFf37IxpVZllGhdgNw
44BroySYjUtKhSfZ+wfALDO27PpXbLx4n33P4dwBiA3IpNlVOvhJhOb3ytcD
ENBmK7vpr4O/2L07/5gnheRoLFvN0sFVRTkykbcUxrYYv4ssYuH0tEspVwRS
iMsJoUL8WHjcqEiwuVUKtYqoslMcFj79Rd31nD0Ic76+KyG3mDiF7x+3fOMg
JFv/fKj2IBM7NOZEhcYNQn7BstxWUyYe5VvUCeoG4TovPqS2jYGdm4r3nFIO
wqK2aWu+T2DgfyNjN3guHQLxt+47PZwZ+Nr4kkjqiLadyldZqyj8nQkxjr02
BJ/GK9C9mxR+deGj4oN4COJTVladOUZh7k3GMtO5w1BzsPzWukUUbs+Wixb8
NAzdzW7bAzo1qFpq+bd55jAc9tB1LtqtQfM6/Dvedw5D4qu7m71eTqHyub0e
ydNk4Kr7oWZy3xTqclpvPt1FBjqvjzs6KNQobrTMbX+CDMIXPxOa8dXIzTCw
4fIdGRx/cnbnDj01EjZaZReqZDCjqfF0+l+TaEavTU368hF4zN7wVDR/Es16
xLH2DxmB7vxSHgdNoCKPz6P0jRGY72KoyfWcQH6OtrrhkhEwYcpEqcMqlF4f
FCP6Rg6nw0/8ZhGrQoFGiS7yADnEPLNYWcpTIc/mge3qi3LI5dbnTdSOoyYz
n4bu53Jom7nKYIX3OPJ7qh92xYgA621yQ49Sif7wzuGvdSXQlmEpGBUqkVOY
Y09JIgHbvLTg1euUyFA1O5mBCUSIm4qPDtHIbGwgntFAoKxKeEkupdE8eUU0
4x4BSM+9cXSARk69W39l3Ne6y0yrUAmNglqifBgPCPCK9vKP9dBIlN1tw2gn
oM4kTVEdNIpwyrlHvSfQFfboTWEdjc6s+OUOJSZwNW44ZWEtjVIdllVTvQT2
rXi2q7SGRoXWj65TEgIxBZ+2VlfSqNNgIo2SEthhaprVXEqjxW98AygFATsb
73qSRyPH5/N3Ux8JNM/K3hyWS6ON7aNe1CgBd/MIhUpII7/7Z12oMQJJBz9d
5FymUVJxnT2lJGCzJMPNMotGGYWJC6hxAmuy3EUFF2gkvOplRakIpO8567Mo
g0bVGUMzqUkC7S4nXzqep1GDoNqQUhPwibZtxKk0ak2K16OmCLzf5Na2SUCj
l/HuTEpDQHqt98uTczT6ED1rUqPtvCoT+DGFRv8BGAWSew==
           "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, 
        "PlotRange" -> {{
          Rational[3, 5]^Rational[1, 3] Pi^Rational[-1, 2] Gamma[
             Rational[2, 3]], 
           1.}, {-3.2589960074603113`, -1.4715177978754146`}}, 
        "Frame" -> {{False, False}, {False, False}}, 
        "AxesOrigin" -> {0.6443650435241748, -1.372213452898479}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           Dashing[{Small, Small}], 
           RGBColor[
            Rational[2, 5], 
            Rational[194, 255], 
            Rational[11, 17]]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], 
   InterpretationBox[{
     TagBox[{{{}, {}, 
        TagBox[
         {RGBColor[
           NCache[
            Rational[84, 85], 0.9882352941176471], 
           NCache[
            Rational[47, 85], 0.5529411764705883], 
           NCache[
            Rational[98, 255], 0.3843137254901961]], AbsoluteThickness[2], 
          Opacity[1.], LineBox[CompressedData["
1:eJwV1nk4VVsUAHDzeI9KphQahKgUT5NqhaQoZUhUJJUUkSSERE+DJ72XniFF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           "]]},
         Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
            Annotation[{
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               RGBColor[
                Rational[84, 85], 
                Rational[47, 85], 
                Rational[98, 255]]], 
              Line[CompressedData["
1:eJwV1nk4VVsUAHDzeI9KphQahKgUT5NqhaQoZUhUJJUUkSSERE+DJ72XniFF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               "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{
              Rational[3, 5]^Rational[1, 3] Pi^Rational[-1, 2] Gamma[
                 Rational[2, 3]], 
               1.125}, {-3.7470361015029434`, -0.9192861447798184}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0.6443650435241748, -0.7621889249618687}, 
            "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
            "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               RGBColor[
                Rational[84, 85], 
                Rational[47, 85], 
                Rational[98, 255]]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{
             Rational[3, 5]^Rational[1, 3] Pi^Rational[-1, 2] Gamma[
                Rational[2, 3]], 
              1.125}, {-3.7470361015029434`, -0.9192861447798184}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0.6443650435241748, -0.7621889249618687}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[
               Rational[84, 85], 
               Rational[47, 85], 
               Rational[98, 255]]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}],
      Selectable->False]},
    Annotation[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           RGBColor[
            Rational[84, 85], 
            Rational[47, 85], 
            Rational[98, 255]]], 
          Line[CompressedData["
1:eJwV1nk4VVsUAHDzeI9KphQahKgUT5NqhaQoZUhUJJUUkSSERE+DJ72XniFF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           "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, 
        "PlotRange" -> {{
          Rational[3, 5]^Rational[1, 3] Pi^Rational[-1, 2] Gamma[
             Rational[2, 3]], 
           1.125}, {-3.7470361015029434`, -0.9192861447798184}}, 
        "Frame" -> {{False, False}, {False, False}}, 
        "AxesOrigin" -> {0.6443650435241748, -0.7621889249618687}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           RGBColor[
            Rational[84, 85], 
            Rational[47, 85], 
            Rational[98, 255]]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], 
   InterpretationBox[{
     TagBox[{{{}, {}, 
        TagBox[
         {RGBColor[
           NCache[
            Rational[84, 85], 0.9882352941176471], 
           NCache[
            Rational[47, 85], 0.5529411764705883], 
           NCache[
            Rational[98, 255], 0.3843137254901961]], AbsoluteThickness[2], 
          Opacity[1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwVz38003scx/HNr00mm1KuK1lSuv04oVtJ3XeXXPKri9yjQuqqy82dkCah
iEILRVRoXSvWEnH9KtPnU25NV0e1kx+XU8jMbH7sq1S+jOv+8TrP8/jzxT4c
6XtEi0KheM3v/5rrdcUKbsrgm3Yq3fohC9tVNV3v4stAq4S77Vw9C7sFCpoM
/5RBu5Ao6a9l4dhqjm6cQAZvJa0m/GoWbgvWveoplAHn3IIU83IWTq63q5ms
koFkqUcEm8/C8rBLE67PZKCIWeril8bCla1OkSMqGfhZsab2+rLwqTtrimth
ELYUvq9MlTOx9hJuKHFpEIRfi24uT2Pi5a523re7B6Fju6VLrg0TR/PCIzrX
y8HxUmSeMMsIp4XRViaelkOH9SJq2/uF+FUAmyl4JQfbO+c+sFctxPf071rs
XDEEr/s+K3knDbGrT8HzPZFDwOndNSHqZGCz+1RB79MhSAybEiZvZOD7fKnp
B6YCkpu4/cbXDbDUl1V1IEgBbZs2OLfQDfAGs5eJ/g8U0ODfraw5vgC7x40O
PNEooKDcK79bro+LlZlJFT7DsDrltlzkr49TluU7Gt8ehr2iqGLnVjpePUS7
olAPg5fiOVPsRcfazybNYZcSGgK3Xdjzgob5Du4/0q8ogfnHoY7FPjQc/dTs
ho9cCXbRp1cHSPVwp8E+E2MHFWjWfpkM2qeHZ1SaNS7nVRBVWDcer9LFAX0W
MV//VQGY8d9zubr4xLFSfwubEZgo1l+nMdTFVvWF+xtPjEBWkub4qrs6WH+p
YV6XZAQeG3+gZPyggysNB4+GmYzCS4F3b847bcwzdeDEhY9CKjGRb8nVxtMD
ZMFc4yi8MTtZYmOijb/7yerAFH0MhNE7/tETa+EcscQ3JnAMVlzekygO0sJ1
L6QDB0Vj8InXub2XpoU5BR4FzZ/HIGZtbX5ZLRUHndp5pmz3OKjU8bY5wVTM
mCikzOaPgze7r3S7ERVPJMXUvVWOQ5vBLyFujRTs+aZLK9tcDfLLzIWIQ8Fh
zRWO405qyFAzdh21puBb6GlWdoQaHI9LLu6rnENbaZkbwnPV8DA0J6GIPYdU
AdmKlCY1rFxmf5J3cRYNZbbad8nV4JHT3P9gWoOc6Y2tRw0JmA306Dkbp0GN
2YrE77cQ4F5uQ4kanUG5h18k7AgmoO+OJT2NM4NqTPoZyakExPvSU5s+TSO1
dHO9TgUBH0XCU2diphGvByqevCVA6iALuaAhUZ9fQhmnnYBPIle3pGkS2b9s
uPVtBwGWv/eHxE6RqFtsmxvbSUCJ1i3r0EkS2dy0ilvTTYCrtmDGeZREf4fQ
nC73EjBeltXDeEeimcG29hAlAaG/8e2bxST6OdjglaGKgMY8v834EYkEHa4t
j+a9yD45vKmBRO4S/GjxKAENB20PNdSQ6Jqwmt8yTsCRZU5XH5STaNOx/PCN
kwSYNTEMREUkSh+QHn43b2pJkbHoBol6DhgFZn4m4Nd+N3fRNRKleKZ7y74Q
sGV37+57eSR6vT7e/hpJgHjgUEYlj0QrS+vWuUwTcALbsaoyScS1+Gg9Me+t
YqKlOp1EFkYRpp4aAvyXWLXUpZIo6oKQNTXv4ZkMo4cp83/nZAtKZwkoG5Oc
bzxLItM4to7fHAF/7e9c/ziJRMfUQZq5eadHSSlPEkj0H0c5lOU=
           "]]},
         Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
            Annotation[{
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               Dashing[{Small, Small}], 
               RGBColor[
                Rational[84, 85], 
                Rational[47, 85], 
                Rational[98, 255]]], 
              Line[CompressedData["
1:eJwVz38003scx/HNr00mm1KuK1lSuv04oVtJ3XeXXPKri9yjQuqqy82dkCah
iEILRVRoXSvWEnH9KtPnU25NV0e1kx+XU8jMbH7sq1S+jOv+8TrP8/jzxT4c
6XtEi0KheM3v/5rrdcUKbsrgm3Yq3fohC9tVNV3v4stAq4S77Vw9C7sFCpoM
/5RBu5Ao6a9l4dhqjm6cQAZvJa0m/GoWbgvWveoplAHn3IIU83IWTq63q5ms
koFkqUcEm8/C8rBLE67PZKCIWeril8bCla1OkSMqGfhZsab2+rLwqTtrimth
ELYUvq9MlTOx9hJuKHFpEIRfi24uT2Pi5a523re7B6Fju6VLrg0TR/PCIzrX
y8HxUmSeMMsIp4XRViaelkOH9SJq2/uF+FUAmyl4JQfbO+c+sFctxPf071rs
XDEEr/s+K3knDbGrT8HzPZFDwOndNSHqZGCz+1RB79MhSAybEiZvZOD7fKnp
B6YCkpu4/cbXDbDUl1V1IEgBbZs2OLfQDfAGs5eJ/g8U0ODfraw5vgC7x40O
PNEooKDcK79bro+LlZlJFT7DsDrltlzkr49TluU7Gt8ehr2iqGLnVjpePUS7
olAPg5fiOVPsRcfazybNYZcSGgK3Xdjzgob5Du4/0q8ogfnHoY7FPjQc/dTs
ho9cCXbRp1cHSPVwp8E+E2MHFWjWfpkM2qeHZ1SaNS7nVRBVWDcer9LFAX0W
MV//VQGY8d9zubr4xLFSfwubEZgo1l+nMdTFVvWF+xtPjEBWkub4qrs6WH+p
YV6XZAQeG3+gZPyggysNB4+GmYzCS4F3b847bcwzdeDEhY9CKjGRb8nVxtMD
ZMFc4yi8MTtZYmOijb/7yerAFH0MhNE7/tETa+EcscQ3JnAMVlzekygO0sJ1
L6QDB0Vj8InXub2XpoU5BR4FzZ/HIGZtbX5ZLRUHndp5pmz3OKjU8bY5wVTM
mCikzOaPgze7r3S7ERVPJMXUvVWOQ5vBLyFujRTs+aZLK9tcDfLLzIWIQ8Fh
zRWO405qyFAzdh21puBb6GlWdoQaHI9LLu6rnENbaZkbwnPV8DA0J6GIPYdU
AdmKlCY1rFxmf5J3cRYNZbbad8nV4JHT3P9gWoOc6Y2tRw0JmA306Dkbp0GN
2YrE77cQ4F5uQ4kanUG5h18k7AgmoO+OJT2NM4NqTPoZyakExPvSU5s+TSO1
dHO9TgUBH0XCU2diphGvByqevCVA6iALuaAhUZ9fQhmnnYBPIle3pGkS2b9s
uPVtBwGWv/eHxE6RqFtsmxvbSUCJ1i3r0EkS2dy0ilvTTYCrtmDGeZREf4fQ
nC73EjBeltXDeEeimcG29hAlAaG/8e2bxST6OdjglaGKgMY8v834EYkEHa4t
j+a9yD45vKmBRO4S/GjxKAENB20PNdSQ6Jqwmt8yTsCRZU5XH5STaNOx/PCN
kwSYNTEMREUkSh+QHn43b2pJkbHoBol6DhgFZn4m4Nd+N3fRNRKleKZ7y74Q
sGV37+57eSR6vT7e/hpJgHjgUEYlj0QrS+vWuUwTcALbsaoyScS1+Gg9Me+t
YqKlOp1EFkYRpp4aAvyXWLXUpZIo6oKQNTXv4ZkMo4cp83/nZAtKZwkoG5Oc
bzxLItM4to7fHAF/7e9c/ziJRMfUQZq5eadHSSlPEkj0H0c5lOU=
               "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{
              Rational[3, 5]^Rational[1, 3] Pi^Rational[-1, 2] Gamma[
                 Rational[2, 3]], 
               1.125}, {-4.430805325614778, -1.655457499705422}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0.6443650435241748, -1.5012715093771278`}, 
            "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
            "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               Dashing[{Small, Small}], 
               RGBColor[
                Rational[84, 85], 
                Rational[47, 85], 
                Rational[98, 255]]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{
             Rational[3, 5]^Rational[1, 3] Pi^Rational[-1, 2] Gamma[
                Rational[2, 3]], 
              1.125}, {-4.430805325614778, -1.655457499705422}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0.6443650435241748, -1.5012715093771278`}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              Dashing[{Small, Small}], 
              RGBColor[
               Rational[84, 85], 
               Rational[47, 85], 
               Rational[98, 255]]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}],
      Selectable->False]},
    Annotation[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           Dashing[{Small, Small}], 
           RGBColor[
            Rational[84, 85], 
            Rational[47, 85], 
            Rational[98, 255]]], 
          Line[CompressedData["
1:eJwVz38003scx/HNr00mm1KuK1lSuv04oVtJ3XeXXPKri9yjQuqqy82dkCah
iEILRVRoXSvWEnH9KtPnU25NV0e1kx+XU8jMbH7sq1S+jOv+8TrP8/jzxT4c
6XtEi0KheM3v/5rrdcUKbsrgm3Yq3fohC9tVNV3v4stAq4S77Vw9C7sFCpoM
/5RBu5Ao6a9l4dhqjm6cQAZvJa0m/GoWbgvWveoplAHn3IIU83IWTq63q5ms
koFkqUcEm8/C8rBLE67PZKCIWeril8bCla1OkSMqGfhZsab2+rLwqTtrimth
ELYUvq9MlTOx9hJuKHFpEIRfi24uT2Pi5a523re7B6Fju6VLrg0TR/PCIzrX
y8HxUmSeMMsIp4XRViaelkOH9SJq2/uF+FUAmyl4JQfbO+c+sFctxPf071rs
XDEEr/s+K3knDbGrT8HzPZFDwOndNSHqZGCz+1RB79MhSAybEiZvZOD7fKnp
B6YCkpu4/cbXDbDUl1V1IEgBbZs2OLfQDfAGs5eJ/g8U0ODfraw5vgC7x40O
PNEooKDcK79bro+LlZlJFT7DsDrltlzkr49TluU7Gt8ehr2iqGLnVjpePUS7
olAPg5fiOVPsRcfazybNYZcSGgK3Xdjzgob5Du4/0q8ogfnHoY7FPjQc/dTs
ho9cCXbRp1cHSPVwp8E+E2MHFWjWfpkM2qeHZ1SaNS7nVRBVWDcer9LFAX0W
MV//VQGY8d9zubr4xLFSfwubEZgo1l+nMdTFVvWF+xtPjEBWkub4qrs6WH+p
YV6XZAQeG3+gZPyggysNB4+GmYzCS4F3b847bcwzdeDEhY9CKjGRb8nVxtMD
ZMFc4yi8MTtZYmOijb/7yerAFH0MhNE7/tETa+EcscQ3JnAMVlzekygO0sJ1
L6QDB0Vj8InXub2XpoU5BR4FzZ/HIGZtbX5ZLRUHndp5pmz3OKjU8bY5wVTM
mCikzOaPgze7r3S7ERVPJMXUvVWOQ5vBLyFujRTs+aZLK9tcDfLLzIWIQ8Fh
zRWO405qyFAzdh21puBb6GlWdoQaHI9LLu6rnENbaZkbwnPV8DA0J6GIPYdU
AdmKlCY1rFxmf5J3cRYNZbbad8nV4JHT3P9gWoOc6Y2tRw0JmA306Dkbp0GN
2YrE77cQ4F5uQ4kanUG5h18k7AgmoO+OJT2NM4NqTPoZyakExPvSU5s+TSO1
dHO9TgUBH0XCU2diphGvByqevCVA6iALuaAhUZ9fQhmnnYBPIle3pGkS2b9s
uPVtBwGWv/eHxE6RqFtsmxvbSUCJ1i3r0EkS2dy0ilvTTYCrtmDGeZREf4fQ
nC73EjBeltXDeEeimcG29hAlAaG/8e2bxST6OdjglaGKgMY8v834EYkEHa4t
j+a9yD45vKmBRO4S/GjxKAENB20PNdSQ6Jqwmt8yTsCRZU5XH5STaNOx/PCN
kwSYNTEMREUkSh+QHn43b2pJkbHoBol6DhgFZn4m4Nd+N3fRNRKleKZ7y74Q
sGV37+57eSR6vT7e/hpJgHjgUEYlj0QrS+vWuUwTcALbsaoyScS1+Gg9Me+t
YqKlOp1EFkYRpp4aAvyXWLXUpZIo6oKQNTXv4ZkMo4cp83/nZAtKZwkoG5Oc
bzxLItM4to7fHAF/7e9c/ziJRMfUQZq5eadHSSlPEkj0H0c5lOU=
           "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, 
        "PlotRange" -> {{
          Rational[3, 5]^Rational[1, 3] Pi^Rational[-1, 2] Gamma[
             Rational[2, 3]], 
           1.125}, {-4.430805325614778, -1.655457499705422}}, 
        "Frame" -> {{False, False}, {False, False}}, 
        "AxesOrigin" -> {0.6443650435241748, -1.5012715093771278`}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           Dashing[{Small, Small}], 
           RGBColor[
            Rational[84, 85], 
            Rational[47, 85], 
            Rational[98, 255]]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], 
   InterpretationBox[{
     TagBox[{{{}, {}, 
        TagBox[
         {RGBColor[
           NCache[
            Rational[47, 85], 0.5529411764705883], 
           NCache[
            Rational[32, 51], 0.6274509803921569], 
           NCache[
            Rational[203, 255], 0.796078431372549]], AbsoluteThickness[2], 
          Opacity[1.], LineBox[CompressedData["
1:eJwV1Xk4FtsfAHBL1nqFobpcShFJcm0XLd9IhaKypKJISJt2krKmqEu6qSxF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           "]]},
         Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
            Annotation[{
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               RGBColor[
                Rational[47, 85], 
                Rational[32, 51], 
                Rational[203, 255]]], 
              Line[CompressedData["
1:eJwV1Xk4FtsfAHBL1nqFobpcShFJcm0XLd9IhaKypKJISJt2krKmqEu6qSxF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               "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{
              Rational[3, 5]^Rational[1, 3] Pi^Rational[-1, 2] Gamma[
                 Rational[2, 3]], 
               1.25}, {-5.002306585474667, -1.351815677585547}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0.6443650435241748, -1.1490106271472649`}, 
            "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
            "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               RGBColor[
                Rational[47, 85], 
                Rational[32, 51], 
                Rational[203, 255]]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{
             Rational[3, 5]^Rational[1, 3] Pi^Rational[-1, 2] Gamma[
                Rational[2, 3]], 
              1.25}, {-5.002306585474667, -1.351815677585547}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0.6443650435241748, -1.1490106271472649`}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[
               Rational[47, 85], 
               Rational[32, 51], 
               Rational[203, 255]]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}],
      Selectable->False]},
    Annotation[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           RGBColor[
            Rational[47, 85], 
            Rational[32, 51], 
            Rational[203, 255]]], 
          Line[CompressedData["
1:eJwV1Xk4FtsfAHBL1nqFobpcShFJcm0XLd9IhaKypKJISJt2krKmqEu6qSxF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           "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, 
        "PlotRange" -> {{
          Rational[3, 5]^Rational[1, 3] Pi^Rational[-1, 2] Gamma[
             Rational[2, 3]], 
           1.25}, {-5.002306585474667, -1.351815677585547}}, 
        "Frame" -> {{False, False}, {False, False}}, 
        "AxesOrigin" -> {0.6443650435241748, -1.1490106271472649`}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           RGBColor[
            Rational[47, 85], 
            Rational[32, 51], 
            Rational[203, 255]]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], 
   InterpretationBox[{
     TagBox[{{{}, {}, 
        TagBox[
         {RGBColor[
           NCache[
            Rational[47, 85], 0.5529411764705883], 
           NCache[
            Rational[32, 51], 0.6274509803921569], 
           NCache[
            Rational[203, 255], 0.796078431372549]], AbsoluteThickness[2], 
          Opacity[1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwVjms01GkcgKdh3MdlYqZy5FLsMlNiJYX9UdqVzGK6bCVnUUoXUiqiRWNt
pJV1F2lzSUostUrU+1Z7iig62qSyUxmGmcHMvHSdv1n74TnPeb49tpEHBFF0
Go3Gn+V/O1a6J1RViKHxcMXWci4Hlx/0nOP4hxh8LP2WMRw52NjXJ7vhghg2
ZQcdjHXgYJVo3fnWajFUh3m4rrbl4FtWYQ97LovBbv+N+gk2BweWpnPULWJ4
taLxQCidg+Nye29s7BED/TtWVvoAG99I2fuRQRsGhixGrZfFxk6jmSmle4aB
NhMfNSSywJr5y8iS7mHYFpyMff0tcATteVgfbwTeMAMuu7Sa47r4XY/rCkcg
RFHEUywyx4LGVO6JDyOQzyo8Lz83F79NSM/JipBA7W7DQHvWXExNZUgqOyWw
O2+z0iGHhZNWmTnfdhqFOC9X50QOCw8anUzWKxiFe/YRBeFlZvhCbUbLxvej
cOddBqeGa4bJe6GkafMYfP3Bcarjril26ttr5YPGwNO2uWlAYIrvJ7zy7bGR
Ap/v4vfXoAn2rXPfd+aUFEwjUi56Gplg/pncU+EqKQh0H4tq1hrjW97xJa4b
ZJDILViTkMfEzGM+V5a3y8A/3o/sem6E7x4vql+5UA6Bm0VnhTwjHMrsb47N
lENIzCkPfpIhFgrYjdcVcri5v7Rb76kBNgj/t/RLyDj49Tf8qllhgBM/52bF
t43DsxD/Hdxiffx9WPduudUEJNW6vS5l6OPqwzpeR1MmoHv+CyedZD08Mo9r
4SKZgEK71uN2Y7o4K+PFa7n/JFgz+OO0KF3MSo2rG2iehNDJoC+aAR1cWKTV
so+pAFreXFHFJh38NCTfWOatgDDnYK9LgwyctqFkTHhIAb32mAU/MXB461vP
sioFPCPro/Pl2vjkMSf99j4FSAJCd/BStbFN2uiWaV0lpLkPmrUYamOpVGrd
6KGEiYBr88crtfBX5ZF7TsQowe+e/NsYNy1c2LTQ6VmFEqKvjRYa9dLxOtuX
Uc49SmDHHA5aEkfHcf0Gi6u0VPDgkqJq3ICOO5SpW4vdVJBtwn4ka5iD8wV7
zar3qMBm2HvoH/4cXM3c6Nd6TgU5B9dEmytpeIQnnPjhiQrYSysz75fTcFme
vSVFJxClqc++soaG07YzEdeNgLuJJ99jWIPq06YGI3cSsAmssbAN0KD1suDU
5hIC7AjFgO7FGbTglrJY2Engace2B02mM6jt6i+/bX9E4NPNLra18QzafoGT
7t5FwPVJ/9XThjOoItM7VtpNgFd+tjFaZwYt+jHLT9BLYMHxNtpiNYV4UzZK
234CLmi6t1ZCIVgaHHBXTCBpXDM8dIdCb2yHoGyYwJZsxw9b2ykktDi6/MgI
AWNWG7+3lUJ/q8tsHEcJ1L2bfHT7OoX8uyTvc2UEUqyLtcsvU0gQnVoVriLQ
wi7aH1VEIRLKKl1FCNQWPekR5VOoIKgmx3yKwNK3/QnbfqfQc/euYx3TBKw8
VhQFn6ZQKIMTvOwTAbd9doY+QgqpP9atNfhM4GXOy/z2VApVyL08xbPdmT4v
YuXPs799kQ4lagKGmbTObxIpdOLhtOUhioCPqnhH0xEK2bVlmgXOELj24sxq
53gK3W+w1HXQEAB9UdTVOArtrGxQa2Y7OevPPm4shf4DI+t9Zw==
           "]]},
         Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
            Annotation[{
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               Dashing[{Small, Small}], 
               RGBColor[
                Rational[47, 85], 
                Rational[32, 51], 
                Rational[203, 255]]], 
              Line[CompressedData["
1:eJwVjms01GkcgKdh3MdlYqZy5FLsMlNiJYX9UdqVzGK6bCVnUUoXUiqiRWNt
pJV1F2lzSUostUrU+1Z7iig62qSyUxmGmcHMvHSdv1n74TnPeb49tpEHBFF0
Go3Gn+V/O1a6J1RViKHxcMXWci4Hlx/0nOP4hxh8LP2WMRw52NjXJ7vhghg2
ZQcdjHXgYJVo3fnWajFUh3m4rrbl4FtWYQ97LovBbv+N+gk2BweWpnPULWJ4
taLxQCidg+Nye29s7BED/TtWVvoAG99I2fuRQRsGhixGrZfFxk6jmSmle4aB
NhMfNSSywJr5y8iS7mHYFpyMff0tcATteVgfbwTeMAMuu7Sa47r4XY/rCkcg
RFHEUywyx4LGVO6JDyOQzyo8Lz83F79NSM/JipBA7W7DQHvWXExNZUgqOyWw
O2+z0iGHhZNWmTnfdhqFOC9X50QOCw8anUzWKxiFe/YRBeFlZvhCbUbLxvej
cOddBqeGa4bJe6GkafMYfP3Bcarjril26ttr5YPGwNO2uWlAYIrvJ7zy7bGR
Ap/v4vfXoAn2rXPfd+aUFEwjUi56Gplg/pncU+EqKQh0H4tq1hrjW97xJa4b
ZJDILViTkMfEzGM+V5a3y8A/3o/sem6E7x4vql+5UA6Bm0VnhTwjHMrsb47N
lENIzCkPfpIhFgrYjdcVcri5v7Rb76kBNgj/t/RLyDj49Tf8qllhgBM/52bF
t43DsxD/Hdxiffx9WPduudUEJNW6vS5l6OPqwzpeR1MmoHv+CyedZD08Mo9r
4SKZgEK71uN2Y7o4K+PFa7n/JFgz+OO0KF3MSo2rG2iehNDJoC+aAR1cWKTV
so+pAFreXFHFJh38NCTfWOatgDDnYK9LgwyctqFkTHhIAb32mAU/MXB461vP
sioFPCPro/Pl2vjkMSf99j4FSAJCd/BStbFN2uiWaV0lpLkPmrUYamOpVGrd
6KGEiYBr88crtfBX5ZF7TsQowe+e/NsYNy1c2LTQ6VmFEqKvjRYa9dLxOtuX
Uc49SmDHHA5aEkfHcf0Gi6u0VPDgkqJq3ICOO5SpW4vdVJBtwn4ka5iD8wV7
zar3qMBm2HvoH/4cXM3c6Nd6TgU5B9dEmytpeIQnnPjhiQrYSysz75fTcFme
vSVFJxClqc++soaG07YzEdeNgLuJJ99jWIPq06YGI3cSsAmssbAN0KD1suDU
5hIC7AjFgO7FGbTglrJY2Engace2B02mM6jt6i+/bX9E4NPNLra18QzafoGT
7t5FwPVJ/9XThjOoItM7VtpNgFd+tjFaZwYt+jHLT9BLYMHxNtpiNYV4UzZK
234CLmi6t1ZCIVgaHHBXTCBpXDM8dIdCb2yHoGyYwJZsxw9b2ykktDi6/MgI
AWNWG7+3lUJ/q8tsHEcJ1L2bfHT7OoX8uyTvc2UEUqyLtcsvU0gQnVoVriLQ
wi7aH1VEIRLKKl1FCNQWPekR5VOoIKgmx3yKwNK3/QnbfqfQc/euYx3TBKw8
VhQFn6ZQKIMTvOwTAbd9doY+QgqpP9atNfhM4GXOy/z2VApVyL08xbPdmT4v
YuXPs799kQ4lagKGmbTObxIpdOLhtOUhioCPqnhH0xEK2bVlmgXOELj24sxq
53gK3W+w1HXQEAB9UdTVOArtrGxQa2Y7OevPPm4shf4DI+t9Zw==
               "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{
              Rational[3, 5]^Rational[1, 3] Pi^Rational[-1, 2] Gamma[
                 Rational[2, 3]], 
               1.25}, {-5.792588615700125, -1.8393972653508104`}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0.6443650435241748, -1.6197755236647409`}, 
            "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
            "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               Dashing[{Small, Small}], 
               RGBColor[
                Rational[47, 85], 
                Rational[32, 51], 
                Rational[203, 255]]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{
             Rational[3, 5]^Rational[1, 3] Pi^Rational[-1, 2] Gamma[
                Rational[2, 3]], 
              1.25}, {-5.792588615700125, -1.8393972653508104`}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0.6443650435241748, -1.6197755236647409`}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              Dashing[{Small, Small}], 
              RGBColor[
               Rational[47, 85], 
               Rational[32, 51], 
               Rational[203, 255]]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}],
      Selectable->False]},
    Annotation[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           Dashing[{Small, Small}], 
           RGBColor[
            Rational[47, 85], 
            Rational[32, 51], 
            Rational[203, 255]]], 
          Line[CompressedData["
1:eJwVjms01GkcgKdh3MdlYqZy5FLsMlNiJYX9UdqVzGK6bCVnUUoXUiqiRWNt
pJV1F2lzSUostUrU+1Z7iig62qSyUxmGmcHMvHSdv1n74TnPeb49tpEHBFF0
Go3Gn+V/O1a6J1RViKHxcMXWci4Hlx/0nOP4hxh8LP2WMRw52NjXJ7vhghg2
ZQcdjHXgYJVo3fnWajFUh3m4rrbl4FtWYQ97LovBbv+N+gk2BweWpnPULWJ4
taLxQCidg+Nye29s7BED/TtWVvoAG99I2fuRQRsGhixGrZfFxk6jmSmle4aB
NhMfNSSywJr5y8iS7mHYFpyMff0tcATteVgfbwTeMAMuu7Sa47r4XY/rCkcg
RFHEUywyx4LGVO6JDyOQzyo8Lz83F79NSM/JipBA7W7DQHvWXExNZUgqOyWw
O2+z0iGHhZNWmTnfdhqFOC9X50QOCw8anUzWKxiFe/YRBeFlZvhCbUbLxvej
cOddBqeGa4bJe6GkafMYfP3Bcarjril26ttr5YPGwNO2uWlAYIrvJ7zy7bGR
Ap/v4vfXoAn2rXPfd+aUFEwjUi56Gplg/pncU+EqKQh0H4tq1hrjW97xJa4b
ZJDILViTkMfEzGM+V5a3y8A/3o/sem6E7x4vql+5UA6Bm0VnhTwjHMrsb47N
lENIzCkPfpIhFgrYjdcVcri5v7Rb76kBNgj/t/RLyDj49Tf8qllhgBM/52bF
t43DsxD/Hdxiffx9WPduudUEJNW6vS5l6OPqwzpeR1MmoHv+CyedZD08Mo9r
4SKZgEK71uN2Y7o4K+PFa7n/JFgz+OO0KF3MSo2rG2iehNDJoC+aAR1cWKTV
so+pAFreXFHFJh38NCTfWOatgDDnYK9LgwyctqFkTHhIAb32mAU/MXB461vP
sioFPCPro/Pl2vjkMSf99j4FSAJCd/BStbFN2uiWaV0lpLkPmrUYamOpVGrd
6KGEiYBr88crtfBX5ZF7TsQowe+e/NsYNy1c2LTQ6VmFEqKvjRYa9dLxOtuX
Uc49SmDHHA5aEkfHcf0Gi6u0VPDgkqJq3ICOO5SpW4vdVJBtwn4ka5iD8wV7
zar3qMBm2HvoH/4cXM3c6Nd6TgU5B9dEmytpeIQnnPjhiQrYSysz75fTcFme
vSVFJxClqc++soaG07YzEdeNgLuJJ99jWIPq06YGI3cSsAmssbAN0KD1suDU
5hIC7AjFgO7FGbTglrJY2Engace2B02mM6jt6i+/bX9E4NPNLra18QzafoGT
7t5FwPVJ/9XThjOoItM7VtpNgFd+tjFaZwYt+jHLT9BLYMHxNtpiNYV4UzZK
234CLmi6t1ZCIVgaHHBXTCBpXDM8dIdCb2yHoGyYwJZsxw9b2ykktDi6/MgI
AWNWG7+3lUJ/q8tsHEcJ1L2bfHT7OoX8uyTvc2UEUqyLtcsvU0gQnVoVriLQ
wi7aH1VEIRLKKl1FCNQWPekR5VOoIKgmx3yKwNK3/QnbfqfQc/euYx3TBKw8
VhQFn6ZQKIMTvOwTAbd9doY+QgqpP9atNfhM4GXOy/z2VApVyL08xbPdmT4v
YuXPs799kQ4lagKGmbTObxIpdOLhtOUhioCPqnhH0xEK2bVlmgXOELj24sxq
53gK3W+w1HXQEAB9UdTVOArtrGxQa2Y7OevPPm4shf4DI+t9Zw==
           "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, 
        "PlotRange" -> {{
          Rational[3, 5]^Rational[1, 3] Pi^Rational[-1, 2] Gamma[
             Rational[2, 3]], 
           1.25}, {-5.792588615700125, -1.8393972653508104`}}, 
        "Frame" -> {{False, False}, {False, False}}, 
        "AxesOrigin" -> {0.6443650435241748, -1.6197755236647409`}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           Dashing[{Small, Small}], 
           RGBColor[
            Rational[47, 85], 
            Rational[32, 51], 
            Rational[203, 255]]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], 
   InterpretationBox[{
     TagBox[{{{}, {}, 
        TagBox[
         {RGBColor[
           NCache[
            Rational[77, 85], 0.9058823529411765], 
           NCache[
            Rational[46, 85], 0.5411764705882353], 
           NCache[
            Rational[13, 17], 0.7647058823529411]], AbsoluteThickness[2], 
          Opacity[1.], LineBox[CompressedData["
1:eJwVlnk4Fusbx1/7vkZM0YZCIlpIuCtaULZEUpFSirIdFHUoawfZCskWKqpD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           "]]},
         Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
            Annotation[{
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               RGBColor[
                Rational[77, 85], 
                Rational[46, 85], 
                Rational[13, 17]]], 
              Line[CompressedData["
1:eJwVlnk4Fusbx1/7vkZM0YZCIlpIuCtaULZEUpFSirIdFHUoawfZCskWKqpD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               "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{
              Rational[3, 5]^Rational[1, 3] Pi^Rational[-1, 2] Gamma[
                 Rational[2, 3]], 
               1.375}, {-6.481022533734807, -1.6918866123287066`}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0.6443650435241748, -1.4258235055839263`}, 
            "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
            "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               RGBColor[
                Rational[77, 85], 
                Rational[46, 85], 
                Rational[13, 17]]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{
             Rational[3, 5]^Rational[1, 3] Pi^Rational[-1, 2] Gamma[
                Rational[2, 3]], 
              1.375}, {-6.481022533734807, -1.6918866123287066`}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0.6443650435241748, -1.4258235055839263`}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[
               Rational[77, 85], 
               Rational[46, 85], 
               Rational[13, 17]]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}],
      Selectable->False]},
    Annotation[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           RGBColor[
            Rational[77, 85], 
            Rational[46, 85], 
            Rational[13, 17]]], 
          Line[CompressedData["
1:eJwVlnk4Fusbx1/7vkZM0YZCIlpIuCtaULZEUpFSirIdFHUoawfZCskWKqpD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           "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, 
        "PlotRange" -> {{
          Rational[3, 5]^Rational[1, 3] Pi^Rational[-1, 2] Gamma[
             Rational[2, 3]], 
           1.375}, {-6.481022533734807, -1.6918866123287066`}}, 
        "Frame" -> {{False, False}, {False, False}}, 
        "AxesOrigin" -> {0.6443650435241748, -1.4258235055839263`}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           RGBColor[
            Rational[77, 85], 
            Rational[46, 85], 
            Rational[13, 17]]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], 
   InterpretationBox[{
     TagBox[{{{}, {}, 
        TagBox[
         {RGBColor[
           NCache[
            Rational[77, 85], 0.9058823529411765], 
           NCache[
            Rational[46, 85], 0.5411764705882353], 
           NCache[
            Rational[13, 17], 0.7647058823529411]], AbsoluteThickness[2], 
          Opacity[1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwVkHk4lAkcgD/HYIidCeNYE0qFbEVYpuOnjLOVa1p0IJtNIcUTUYkG9ezQ
uCMdUkr7uLZjiqTfSq0es2ybUnZEdmacNWPMVyRa+8f7vM/772sZlRAUrUoQ
hN8C/9t5U8nRq5fEEL/C/mP5HiaqOzTFpFaKISMla7htNxP/Xt4f6l+10Lmv
iifCmHhQd7nrbLUYBOzapVuCmHhDdGcmqE4MqxpLKR+3MNH4WE+aaosYSoNj
WjKsmPj5nv6JPW/E8LSxpsBixAwf2RdmmhtIoKlrcO3Jw2Yosh2JOFEkAQEf
3lakfotfmKOZB7Sl4KFyqE/noilea0qNVz0pBYO2fpfILhN8t+On1cfnpFDa
rfzMmjZGi4+fHLKThkFjNDSD5WqMylLJokNTwyCwkZT4JhlhwGBUI+XwCCRZ
ct2LmhjYsIx3zlY6ApFZFtIifQZWxS3i2EePwr7oJXVq+wyxrMGF88c/o+C1
47ohV2iAjAolUytgDCr5J7hilgHa5FIf2naNwWsz9SzGVX3clPLsssh9HM7e
cOtVmOrjyL6hkEOPx0FkLltGy1uMpiq8N/VuEyBwjl/tqrkY/YvfXjp+dwKG
yuodKHw6Gn/Hc7VzfA96bpGsg3Q6ih8NGcX++h5kn670plXSkB1a1Mmz/QD2
64PbuLY0tCt/4R1S8wGqbe9ojR35Bo16Wqm3mDLAgaxxtTo9LDVQq/xwQQbW
c3v6mvt0MXflzIZ+qhz8tDzHrZi6SC+/f9aYLYctVMeA4P2LMDLPqpPNlUPG
mLLwXq0O/jYffdOlVQ7rnsndslR1UKgITmTOy4GXlr3dNEAbVz2gVvZumISS
G6F3/7xORR5RkhCWMgl30/nFUl0qCjqENkLBJDBz2YKAeC0c0u3L1lBMwuFA
XzVzkSYGrWzwZNgpIDhcq4MSpIm5j9cqGLEK4KtrrWlGDewQnYaBagU8rEir
9diogV1HeSllEgWIxFIn+m0KvizYG2hiOQXJDycuSJwoaHGSkp+wcwrU+bsY
9a3q6CwLahKcnwK/JKPipZvV0U90JOvJyymYvyesDe9Ww9U/eLCeGCqBymzP
rwlRw+B8Eec8RwkR28x+qZCoYmqgD/17vhL0L4gSndJV8UBJ1P32LiV4nOm6
uYGuirt+DFQx1SahWnxmVVi9ChaOazaw2STMxHmmf/ZfaLVYr0guCfXjt/Qi
JwgsLrua6d5KQqy3kKcsIJCrmZfk+4iE5fr7HX/OJzAxOTk6EEm4zB3SeX2W
wACOj09EGwk6NH+vFh6BujQZ7dhTEk65+chysgnMOc2qvNVFgnVd+ZxVKoGp
yc9bLQdIiLlSP8SNJDBG0txoPUiCvYF32Gw4gaGca1Vr3pGwtvDtXOJuAp0d
UnI2/ksC3WT4r6gdBCrem20LGybhZXj1RTaHwLjomP58GQlmtS86ad4E7uwJ
7D4nJ6HzlLo5z5NAX/f1v1+aJGF7SftligeB1pZ61bVTJOQt67WZ3UygRHQ7
ruMTCVVepyNG1hPYs/ViePc0CX5bk5bsZRHY3pwT8GqGhHST+9qDLgRWlYU5
imdJiNKzj33tRGCBpvuK8S8k7K4JGeA4EpiRbGesmCNBOP0g47kDgQkSQ+2Z
eRJa1oX4b7MnMJzzdfbr14UfedO+nWsI/A9PfV1G
           "]]},
         Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
            Annotation[{
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               Dashing[{Small, Small}], 
               RGBColor[
                Rational[77, 85], 
                Rational[46, 85], 
                Rational[13, 17]]], 
              Line[CompressedData["
1:eJwVkHk4lAkcgD/HYIidCeNYE0qFbEVYpuOnjLOVa1p0IJtNIcUTUYkG9ezQ
uCMdUkr7uLZjiqTfSq0es2ybUnZEdmacNWPMVyRa+8f7vM/772sZlRAUrUoQ
hN8C/9t5U8nRq5fEEL/C/mP5HiaqOzTFpFaKISMla7htNxP/Xt4f6l+10Lmv
iifCmHhQd7nrbLUYBOzapVuCmHhDdGcmqE4MqxpLKR+3MNH4WE+aaosYSoNj
WjKsmPj5nv6JPW/E8LSxpsBixAwf2RdmmhtIoKlrcO3Jw2Yosh2JOFEkAQEf
3lakfotfmKOZB7Sl4KFyqE/noilea0qNVz0pBYO2fpfILhN8t+On1cfnpFDa
rfzMmjZGi4+fHLKThkFjNDSD5WqMylLJokNTwyCwkZT4JhlhwGBUI+XwCCRZ
ct2LmhjYsIx3zlY6ApFZFtIifQZWxS3i2EePwr7oJXVq+wyxrMGF88c/o+C1
47ohV2iAjAolUytgDCr5J7hilgHa5FIf2naNwWsz9SzGVX3clPLsssh9HM7e
cOtVmOrjyL6hkEOPx0FkLltGy1uMpiq8N/VuEyBwjl/tqrkY/YvfXjp+dwKG
yuodKHw6Gn/Hc7VzfA96bpGsg3Q6ih8NGcX++h5kn670plXSkB1a1Mmz/QD2
64PbuLY0tCt/4R1S8wGqbe9ojR35Bo16Wqm3mDLAgaxxtTo9LDVQq/xwQQbW
c3v6mvt0MXflzIZ+qhz8tDzHrZi6SC+/f9aYLYctVMeA4P2LMDLPqpPNlUPG
mLLwXq0O/jYffdOlVQ7rnsndslR1UKgITmTOy4GXlr3dNEAbVz2gVvZumISS
G6F3/7xORR5RkhCWMgl30/nFUl0qCjqENkLBJDBz2YKAeC0c0u3L1lBMwuFA
XzVzkSYGrWzwZNgpIDhcq4MSpIm5j9cqGLEK4KtrrWlGDewQnYaBagU8rEir
9diogV1HeSllEgWIxFIn+m0KvizYG2hiOQXJDycuSJwoaHGSkp+wcwrU+bsY
9a3q6CwLahKcnwK/JKPipZvV0U90JOvJyymYvyesDe9Ww9U/eLCeGCqBymzP
rwlRw+B8Eec8RwkR28x+qZCoYmqgD/17vhL0L4gSndJV8UBJ1P32LiV4nOm6
uYGuirt+DFQx1SahWnxmVVi9ChaOazaw2STMxHmmf/ZfaLVYr0guCfXjt/Qi
JwgsLrua6d5KQqy3kKcsIJCrmZfk+4iE5fr7HX/OJzAxOTk6EEm4zB3SeX2W
wACOj09EGwk6NH+vFh6BujQZ7dhTEk65+chysgnMOc2qvNVFgnVd+ZxVKoGp
yc9bLQdIiLlSP8SNJDBG0txoPUiCvYF32Gw4gaGca1Vr3pGwtvDtXOJuAp0d
UnI2/ksC3WT4r6gdBCrem20LGybhZXj1RTaHwLjomP58GQlmtS86ad4E7uwJ
7D4nJ6HzlLo5z5NAX/f1v1+aJGF7SftligeB1pZ61bVTJOQt67WZ3UygRHQ7
ruMTCVVepyNG1hPYs/ViePc0CX5bk5bsZRHY3pwT8GqGhHST+9qDLgRWlYU5
imdJiNKzj33tRGCBpvuK8S8k7K4JGeA4EpiRbGesmCNBOP0g47kDgQkSQ+2Z
eRJa1oX4b7MnMJzzdfbr14UfedO+nWsI/A9PfV1G
               "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{
              Rational[3, 5]^Rational[1, 3] Pi^Rational[-1, 2] Gamma[
                 Rational[2, 3]], 
               1.375}, {-7.345313879728207, -2.0233369690992227`}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0.6443650435241748, -1.7276715851753943`}, 
            "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
            "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               Dashing[{Small, Small}], 
               RGBColor[
                Rational[77, 85], 
                Rational[46, 85], 
                Rational[13, 17]]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{
             Rational[3, 5]^Rational[1, 3] Pi^Rational[-1, 2] Gamma[
                Rational[2, 3]], 
              1.375}, {-7.345313879728207, -2.0233369690992227`}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0.6443650435241748, -1.7276715851753943`}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              Dashing[{Small, Small}], 
              RGBColor[
               Rational[77, 85], 
               Rational[46, 85], 
               Rational[13, 17]]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}],
      Selectable->False]},
    Annotation[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           Dashing[{Small, Small}], 
           RGBColor[
            Rational[77, 85], 
            Rational[46, 85], 
            Rational[13, 17]]], 
          Line[CompressedData["
1:eJwVkHk4lAkcgD/HYIidCeNYE0qFbEVYpuOnjLOVa1p0IJtNIcUTUYkG9ezQ
uCMdUkr7uLZjiqTfSq0es2ybUnZEdmacNWPMVyRa+8f7vM/772sZlRAUrUoQ
hN8C/9t5U8nRq5fEEL/C/mP5HiaqOzTFpFaKISMla7htNxP/Xt4f6l+10Lmv
iifCmHhQd7nrbLUYBOzapVuCmHhDdGcmqE4MqxpLKR+3MNH4WE+aaosYSoNj
WjKsmPj5nv6JPW/E8LSxpsBixAwf2RdmmhtIoKlrcO3Jw2Yosh2JOFEkAQEf
3lakfotfmKOZB7Sl4KFyqE/noilea0qNVz0pBYO2fpfILhN8t+On1cfnpFDa
rfzMmjZGi4+fHLKThkFjNDSD5WqMylLJokNTwyCwkZT4JhlhwGBUI+XwCCRZ
ct2LmhjYsIx3zlY6ApFZFtIifQZWxS3i2EePwr7oJXVq+wyxrMGF88c/o+C1
47ohV2iAjAolUytgDCr5J7hilgHa5FIf2naNwWsz9SzGVX3clPLsssh9HM7e
cOtVmOrjyL6hkEOPx0FkLltGy1uMpiq8N/VuEyBwjl/tqrkY/YvfXjp+dwKG
yuodKHw6Gn/Hc7VzfA96bpGsg3Q6ih8NGcX++h5kn670plXSkB1a1Mmz/QD2
64PbuLY0tCt/4R1S8wGqbe9ojR35Bo16Wqm3mDLAgaxxtTo9LDVQq/xwQQbW
c3v6mvt0MXflzIZ+qhz8tDzHrZi6SC+/f9aYLYctVMeA4P2LMDLPqpPNlUPG
mLLwXq0O/jYffdOlVQ7rnsndslR1UKgITmTOy4GXlr3dNEAbVz2gVvZumISS
G6F3/7xORR5RkhCWMgl30/nFUl0qCjqENkLBJDBz2YKAeC0c0u3L1lBMwuFA
XzVzkSYGrWzwZNgpIDhcq4MSpIm5j9cqGLEK4KtrrWlGDewQnYaBagU8rEir
9diogV1HeSllEgWIxFIn+m0KvizYG2hiOQXJDycuSJwoaHGSkp+wcwrU+bsY
9a3q6CwLahKcnwK/JKPipZvV0U90JOvJyymYvyesDe9Ww9U/eLCeGCqBymzP
rwlRw+B8Eec8RwkR28x+qZCoYmqgD/17vhL0L4gSndJV8UBJ1P32LiV4nOm6
uYGuirt+DFQx1SahWnxmVVi9ChaOazaw2STMxHmmf/ZfaLVYr0guCfXjt/Qi
JwgsLrua6d5KQqy3kKcsIJCrmZfk+4iE5fr7HX/OJzAxOTk6EEm4zB3SeX2W
wACOj09EGwk6NH+vFh6BujQZ7dhTEk65+chysgnMOc2qvNVFgnVd+ZxVKoGp
yc9bLQdIiLlSP8SNJDBG0txoPUiCvYF32Gw4gaGca1Vr3pGwtvDtXOJuAp0d
UnI2/ksC3WT4r6gdBCrem20LGybhZXj1RTaHwLjomP58GQlmtS86ad4E7uwJ
7D4nJ6HzlLo5z5NAX/f1v1+aJGF7SftligeB1pZ61bVTJOQt67WZ3UygRHQ7
ruMTCVVepyNG1hPYs/ViePc0CX5bk5bsZRHY3pwT8GqGhHST+9qDLgRWlYU5
imdJiNKzj33tRGCBpvuK8S8k7K4JGeA4EpiRbGesmCNBOP0g47kDgQkSQ+2Z
eRJa1oX4b7MnMJzzdfbr14UfedO+nWsI/A9PfV1G
           "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, 
        "PlotRange" -> {{
          Rational[3, 5]^Rational[1, 3] Pi^Rational[-1, 2] Gamma[
             Rational[2, 3]], 
           1.375}, {-7.345313879728207, -2.0233369690992227`}}, 
        "Frame" -> {{False, False}, {False, False}}, 
        "AxesOrigin" -> {0.6443650435241748, -1.7276715851753943`}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           Dashing[{Small, Small}], 
           RGBColor[
            Rational[77, 85], 
            Rational[46, 85], 
            Rational[13, 17]]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], 
   InterpretationBox[{
     TagBox[{{{}, {}, 
        TagBox[
         {RGBColor[
           NCache[
            Rational[166, 255], 0.6509803921568628], 
           NCache[
            Rational[72, 85], 0.8470588235294118], 
           NCache[
            Rational[28, 85], 0.32941176470588235`]], AbsoluteThickness[2], 
          Opacity[1.], LineBox[CompressedData["
1:eJwV03k8VWkYB/B7FBfJmiXl3nNlhO5UthI1jyxJkl1qIlnSlJBKUSpFabEU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           "]]},
         Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
            Annotation[{
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               RGBColor[
                Rational[166, 255], 
                Rational[72, 85], 
                Rational[28, 85]]], 
              Line[CompressedData["
1:eJwV03k8VWkYB/B7FBfJmiXl3nNlhO5UthI1jyxJkl1qIlnSlJBKUSpFabEU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               "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{
              Rational[3, 5]^Rational[1, 3] Pi^Rational[-1, 2] Gamma[
                 Rational[2, 3]], 
               1.5}, {-8.170078416742653, -1.9706031153448367`}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0.6443650435241748, -1.6261878208227396`}, 
            "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
            "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               RGBColor[
                Rational[166, 255], 
                Rational[72, 85], 
                Rational[28, 85]]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{
             Rational[3, 5]^Rational[1, 3] Pi^Rational[-1, 2] Gamma[
                Rational[2, 3]], 
              1.5}, {-8.170078416742653, -1.9706031153448367`}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0.6443650435241748, -1.6261878208227396`}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[
               Rational[166, 255], 
               Rational[72, 85], 
               Rational[28, 85]]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}],
      Selectable->False]},
    Annotation[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           RGBColor[
            Rational[166, 255], 
            Rational[72, 85], 
            Rational[28, 85]]], 
          Line[CompressedData["
1:eJwV03k8VWkYB/B7FBfJmiXl3nNlhO5UthI1jyxJkl1qIlnSlJBKUSpFabEU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           "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, 
        "PlotRange" -> {{
          Rational[3, 5]^Rational[1, 3] Pi^Rational[-1, 2] Gamma[
             Rational[2, 3]], 
           1.5}, {-8.170078416742653, -1.9706031153448367`}}, 
        "Frame" -> {{False, False}, {False, False}}, 
        "AxesOrigin" -> {0.6443650435241748, -1.6261878208227396`}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           RGBColor[
            Rational[166, 255], 
            Rational[72, 85], 
            Rational[28, 85]]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], 
   InterpretationBox[{
     TagBox[{{{}, {}, 
        TagBox[
         {RGBColor[
           NCache[
            Rational[166, 255], 0.6509803921568628], 
           NCache[
            Rational[72, 85], 0.8470588235294118], 
           NCache[
            Rational[28, 85], 0.32941176470588235`]], AbsoluteThickness[2], 
          Opacity[1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwVxXk41HkcAGC/ceaacQ7jGpPs7LIPtlKJ+bTJkeQqbfWUmMgq11rrqCe1
u6bSISnR8VDkyCrtJj3Zymd2PTnWo0mUJdT6RcxkjMFXDHb3j/d57YVJYTEM
NTW1rf/5f+9eZWZZMQ0mQyNOH77kYeKku6T1Bg3CRVn3V048LNI97DhRSsOB
w48ss/g8lHmovfSspCGwezjBfDkPL13Td35VS0Pwpi3eQRY8pPesGNAR0/Du
M0FGL4OHJwZ3bEwcosGPo3y6v8ceW+hHuuv47+FxLueGi8ge8xL8vo568h4o
4+LfQ3q4qLIvZVX6D0N/X5ZVCXBRlmJz1O3FMJRM++guCe3QbmPk+aCYEbD0
k3TFCmxxxjPZI0c+AprC54S93gZZ9X5ndog+gIkyIprhao13/oLMby1GQeO6
Qc24uxWO62uqFd0chZMZThWnd3Ewpf2C8273MeiK43NKUy3x6kOpYp14DDy2
lX/CKgv0hQPbIzZLgV+jKxKNsnG1T9Ues34pBILhbrvlbGxJe7gwekAGSVSg
VCvFHIsdczeFqmSwbUUBHdBghiRFxF/I/Qh9x+p//MPADKfGNpc/Y49DbNOG
/anfm+Kqd93NvJpxqGx4vYbuNEELdZefr7vLwTk+7inT2wShLJiuapfD3C95
DxLuGONUkr9C5TIBs79mjWRwjdHq1nPPutQJsCatyYxSI4wu9Ohb1TgBZ6iF
do6tER7j6vs2aSig2jhcUFTJwjckYWnaXwEJAbG259awcHfufT1FvgJyei08
OrOZWN2wj557rYCzsvRwk98M0bpCzuzgTYLnrrtne7oNUDLIPO0dPwmzS9Gq
bE0DDK+9LGm+NwmntHStpZv1UeVFHTSbn4QrXmkVqSI9/EHY+fy7DUqocTaW
hHXpomv3yuzkbCW0rT5WEuCsi/ramWfWdijBiB9t+OnIMmzocNjHNJmCiBwd
y4E3Ong6vE5Uu3cKgn2tOVruOuicUp0RUTYFa5sDMLBEG5n9rg21I1NQ2Kiw
M2dpo6n2taA2t2nw3CSOK83UQumzQ7XKtGlIHRHklyg0kfbh7h8WT0PSOUnj
K6Em2prExBzRm4GRCwKa26eBX6SxVtmFzEB8WJ5RRKQG7iwqCT97dQY2aF3x
9x1Ux50hBd46b2fglotTXdRBdbyyw+q4owOBKVWyynCegSorEdMwkUAWOerd
IWKgW3r4IY37BHwFekYFVgxMjCrYtbaOgIqN+WJLBlZv6faLf0DAtflk8Dib
gQ7ccIeuhwQeR3x+2N+Ugeat2/vLHhPg/3M7f0mfgXOc7cHezwjYhAS0ZCxS
2PQ0bOVPfxPoxEb1wncUqt3Ot6/vJaDvGdfdNkih18VO5lgfAQ8GebvYT2F9
bJgsdICALfdqeWwvhbdZYeX2QwQG334aWv+SwlxhKFssIyA+teQsb6KwLfCC
5vRHAgVb84sc/6RQe80LJV9OoG421StCTOFxvVBJnoJAopvmyo4nFKbUheRE
zhCIfxDcfq+ewrvFeemXCIEe90hqrI5C6SlJTMssATuH9KTl9ymM3huy0XWe
QGvFxZnLtRTe9MtzjVYROC8/wXxxh8IBN4lt0QKBIJs9UXo1FHKsWQbtiwQE
c8tkPtUUfqMVMr+0RKC30LTmeBWF/wKYcmCA
           "]]},
         Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
            Annotation[{
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               Dashing[{Small, Small}], 
               RGBColor[
                Rational[166, 255], 
                Rational[72, 85], 
                Rational[28, 85]]], 
              Line[CompressedData["
1:eJwVxXk41HkcAGC/ceaacQ7jGpPs7LIPtlKJ+bTJkeQqbfWUmMgq11rrqCe1
u6bSISnR8VDkyCrtJj3Zymd2PTnWo0mUJdT6RcxkjMFXDHb3j/d57YVJYTEM
NTW1rf/5f+9eZWZZMQ0mQyNOH77kYeKku6T1Bg3CRVn3V048LNI97DhRSsOB
w48ss/g8lHmovfSspCGwezjBfDkPL13Td35VS0Pwpi3eQRY8pPesGNAR0/Du
M0FGL4OHJwZ3bEwcosGPo3y6v8ceW+hHuuv47+FxLueGi8ge8xL8vo568h4o
4+LfQ3q4qLIvZVX6D0N/X5ZVCXBRlmJz1O3FMJRM++guCe3QbmPk+aCYEbD0
k3TFCmxxxjPZI0c+AprC54S93gZZ9X5ndog+gIkyIprhao13/oLMby1GQeO6
Qc24uxWO62uqFd0chZMZThWnd3Ewpf2C8273MeiK43NKUy3x6kOpYp14DDy2
lX/CKgv0hQPbIzZLgV+jKxKNsnG1T9Ues34pBILhbrvlbGxJe7gwekAGSVSg
VCvFHIsdczeFqmSwbUUBHdBghiRFxF/I/Qh9x+p//MPADKfGNpc/Y49DbNOG
/anfm+Kqd93NvJpxqGx4vYbuNEELdZefr7vLwTk+7inT2wShLJiuapfD3C95
DxLuGONUkr9C5TIBs79mjWRwjdHq1nPPutQJsCatyYxSI4wu9Ohb1TgBZ6iF
do6tER7j6vs2aSig2jhcUFTJwjckYWnaXwEJAbG259awcHfufT1FvgJyei08
OrOZWN2wj557rYCzsvRwk98M0bpCzuzgTYLnrrtne7oNUDLIPO0dPwmzS9Gq
bE0DDK+9LGm+NwmntHStpZv1UeVFHTSbn4QrXmkVqSI9/EHY+fy7DUqocTaW
hHXpomv3yuzkbCW0rT5WEuCsi/ramWfWdijBiB9t+OnIMmzocNjHNJmCiBwd
y4E3Ong6vE5Uu3cKgn2tOVruOuicUp0RUTYFa5sDMLBEG5n9rg21I1NQ2Kiw
M2dpo6n2taA2t2nw3CSOK83UQumzQ7XKtGlIHRHklyg0kfbh7h8WT0PSOUnj
K6Em2prExBzRm4GRCwKa26eBX6SxVtmFzEB8WJ5RRKQG7iwqCT97dQY2aF3x
9x1Ux50hBd46b2fglotTXdRBdbyyw+q4owOBKVWyynCegSorEdMwkUAWOerd
IWKgW3r4IY37BHwFekYFVgxMjCrYtbaOgIqN+WJLBlZv6faLf0DAtflk8Dib
gQ7ccIeuhwQeR3x+2N+Ugeat2/vLHhPg/3M7f0mfgXOc7cHezwjYhAS0ZCxS
2PQ0bOVPfxPoxEb1wncUqt3Ot6/vJaDvGdfdNkih18VO5lgfAQ8GebvYT2F9
bJgsdICALfdqeWwvhbdZYeX2QwQG334aWv+SwlxhKFssIyA+teQsb6KwLfCC
5vRHAgVb84sc/6RQe80LJV9OoG421StCTOFxvVBJnoJAopvmyo4nFKbUheRE
zhCIfxDcfq+ewrvFeemXCIEe90hqrI5C6SlJTMssATuH9KTl9ymM3huy0XWe
QGvFxZnLtRTe9MtzjVYROC8/wXxxh8IBN4lt0QKBIJs9UXo1FHKsWQbtiwQE
c8tkPtUUfqMVMr+0RKC30LTmeBWF/wKYcmCA
               "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{
              Rational[3, 5]^Rational[1, 3] Pi^Rational[-1, 2] Gamma[
                 Rational[2, 3]], 
               1.5}, {-9.089661953026313, -2.207276672724203}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0.6443650435241748, -1.824921934929645}, 
            "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
            "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               Dashing[{Small, Small}], 
               RGBColor[
                Rational[166, 255], 
                Rational[72, 85], 
                Rational[28, 85]]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{
             Rational[3, 5]^Rational[1, 3] Pi^Rational[-1, 2] Gamma[
                Rational[2, 3]], 
              1.5}, {-9.089661953026313, -2.207276672724203}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0.6443650435241748, -1.824921934929645}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              Dashing[{Small, Small}], 
              RGBColor[
               Rational[166, 255], 
               Rational[72, 85], 
               Rational[28, 85]]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}],
      Selectable->False]},
    Annotation[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           Dashing[{Small, Small}], 
           RGBColor[
            Rational[166, 255], 
            Rational[72, 85], 
            Rational[28, 85]]], 
          Line[CompressedData["
1:eJwVxXk41HkcAGC/ceaacQ7jGpPs7LIPtlKJ+bTJkeQqbfWUmMgq11rrqCe1
u6bSISnR8VDkyCrtJj3Zymd2PTnWo0mUJdT6RcxkjMFXDHb3j/d57YVJYTEM
NTW1rf/5f+9eZWZZMQ0mQyNOH77kYeKku6T1Bg3CRVn3V048LNI97DhRSsOB
w48ss/g8lHmovfSspCGwezjBfDkPL13Td35VS0Pwpi3eQRY8pPesGNAR0/Du
M0FGL4OHJwZ3bEwcosGPo3y6v8ceW+hHuuv47+FxLueGi8ge8xL8vo568h4o
4+LfQ3q4qLIvZVX6D0N/X5ZVCXBRlmJz1O3FMJRM++guCe3QbmPk+aCYEbD0
k3TFCmxxxjPZI0c+AprC54S93gZZ9X5ndog+gIkyIprhao13/oLMby1GQeO6
Qc24uxWO62uqFd0chZMZThWnd3Ewpf2C8273MeiK43NKUy3x6kOpYp14DDy2
lX/CKgv0hQPbIzZLgV+jKxKNsnG1T9Ues34pBILhbrvlbGxJe7gwekAGSVSg
VCvFHIsdczeFqmSwbUUBHdBghiRFxF/I/Qh9x+p//MPADKfGNpc/Y49DbNOG
/anfm+Kqd93NvJpxqGx4vYbuNEELdZefr7vLwTk+7inT2wShLJiuapfD3C95
DxLuGONUkr9C5TIBs79mjWRwjdHq1nPPutQJsCatyYxSI4wu9Ohb1TgBZ6iF
do6tER7j6vs2aSig2jhcUFTJwjckYWnaXwEJAbG259awcHfufT1FvgJyei08
OrOZWN2wj557rYCzsvRwk98M0bpCzuzgTYLnrrtne7oNUDLIPO0dPwmzS9Gq
bE0DDK+9LGm+NwmntHStpZv1UeVFHTSbn4QrXmkVqSI9/EHY+fy7DUqocTaW
hHXpomv3yuzkbCW0rT5WEuCsi/ramWfWdijBiB9t+OnIMmzocNjHNJmCiBwd
y4E3Ong6vE5Uu3cKgn2tOVruOuicUp0RUTYFa5sDMLBEG5n9rg21I1NQ2Kiw
M2dpo6n2taA2t2nw3CSOK83UQumzQ7XKtGlIHRHklyg0kfbh7h8WT0PSOUnj
K6Em2prExBzRm4GRCwKa26eBX6SxVtmFzEB8WJ5RRKQG7iwqCT97dQY2aF3x
9x1Ux50hBd46b2fglotTXdRBdbyyw+q4owOBKVWyynCegSorEdMwkUAWOerd
IWKgW3r4IY37BHwFekYFVgxMjCrYtbaOgIqN+WJLBlZv6faLf0DAtflk8Dib
gQ7ccIeuhwQeR3x+2N+Ugeat2/vLHhPg/3M7f0mfgXOc7cHezwjYhAS0ZCxS
2PQ0bOVPfxPoxEb1wncUqt3Ot6/vJaDvGdfdNkih18VO5lgfAQ8GebvYT2F9
bJgsdICALfdqeWwvhbdZYeX2QwQG334aWv+SwlxhKFssIyA+teQsb6KwLfCC
5vRHAgVb84sc/6RQe80LJV9OoG421StCTOFxvVBJnoJAopvmyo4nFKbUheRE
zhCIfxDcfq+ewrvFeemXCIEe90hqrI5C6SlJTMssATuH9KTl9ymM3huy0XWe
QGvFxZnLtRTe9MtzjVYROC8/wXxxh8IBN4lt0QKBIJs9UXo1FHKsWQbtiwQE
c8tkPtUUfqMVMr+0RKC30LTmeBWF/wKYcmCA
           "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, 
        "PlotRange" -> {{
          Rational[3, 5]^Rational[1, 3] Pi^Rational[-1, 2] Gamma[
             Rational[2, 3]], 1.5}, {-9.089661953026313, -2.207276672724203}},
         "Frame" -> {{False, False}, {False, False}}, 
        "AxesOrigin" -> {0.6443650435241748, -1.824921934929645}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           Dashing[{Small, Small}], 
           RGBColor[
            Rational[166, 255], 
            Rational[72, 85], 
            Rational[28, 85]]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]]},
  PlotLegends -> Placed[
    LineLegend[{
      RGBColor[
       Rational[2, 5], 
       Rational[194, 255], 
       Rational[11, 17]], 
      RGBColor[
       Rational[84, 85], 
       Rational[47, 85], 
       Rational[98, 255]], 
      RGBColor[
       Rational[47, 85], 
       Rational[32, 51], 
       Rational[203, 255]], 
      RGBColor[
       Rational[77, 85], 
       Rational[46, 85], 
       Rational[13, 17]], 
      RGBColor[
       Rational[166, 255], 
       Rational[72, 85], 
       Rational[28, 85]], 
      RGBColor[1, 
       Rational[217, 255], 
       Rational[47, 255]]}, {
      Row[{"\[Beta] = ", 2.}], 
      Row[{"\[Beta] = ", 2.25}], 
      Row[{"\[Beta] = ", 2.5}], 
      Row[{"\[Beta] = ", 2.75}], 
      Row[{"\[Beta] = ", 3.}]}, LegendLabel -> Style["\[Beta]", Italic]], 
    Below],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     StyleBox["\"r\"", Italic, StripOnInput -> False], TraditionalForm], 
    FormBox[
     StyleBox[
      SubscriptBox["\"g\"", "\"TT\""], Italic, StripOnInput -> False], 
     TraditionalForm]},
  AxesOrigin->{0.6443650435241748, -0.5812879083411949},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->All,
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.957605643856472*^9, 3.957606281295826*^9, 
  3.957851331569708*^9, 3.9578515164244785`*^9, 3.957851813823955*^9, 
  3.957852322385435*^9, 3.9578537215445385`*^9, 3.957855387428001*^9, 
  3.9578570440678825`*^9, 3.957857444887253*^9, 3.957859229939655*^9, 
  3.9580426626771965`*^9, 3.958195757846895*^9, 3.95819606424593*^9, 
  3.958199141475357*^9, 3.958205618094677*^9, 3.964763264836767*^9, 
  3.964771990944515*^9, 3.964775084831808*^9, 3.9767957785576153`*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"188aee55-f55a-2547-a2bc-6c407b3d88b9"]
}, Open  ]]
},
WindowSize->{1428, 735.75},
WindowMargins->{{1152, Automatic}, {69.75, Automatic}},
FrontEndVersion->"14.0 for Microsoft Windows (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"373ce3e0-ec4a-b840-9d97-e8414839a66b"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 10778, 298, 321, "Input",ExpressionUUID->"39b2412a-a565-7941-925d-9a5e3270286f"],
Cell[CellGroupData[{
Cell[11361, 322, 2422, 53, 53, "Input",ExpressionUUID->"96f8d265-c0d4-8944-9662-4ef5c07266d7"],
Cell[13786, 377, 956, 18, 28, "Message",ExpressionUUID->"d54745c2-2fa7-d44b-8329-b11f0e541cc7"],
Cell[14745, 397, 47605, 909, 243, "Output",ExpressionUUID->"d14e1d5e-3058-8c41-870d-3fd829dcd753"]
}, Open  ]],
Cell[CellGroupData[{
Cell[62387, 1311, 7326, 181, 466, "Input",ExpressionUUID->"01c6f2fc-024d-984c-9c12-de315c1f169e"],
Cell[69716, 1494, 398, 9, 28, "Message",ExpressionUUID->"4ccce2b6-260a-5644-8644-b802f7904c84"],
Cell[70117, 1505, 400, 9, 28, "Message",ExpressionUUID->"3f74b275-7aff-5e4b-b93d-15691315428b"],
Cell[70520, 1516, 400, 9, 28, "Message",ExpressionUUID->"67ab726a-0d1b-bc4d-8958-502d5c7b4d7e"],
Cell[70923, 1527, 454, 10, 28, "Message",ExpressionUUID->"d4e4bcd8-4610-6247-9dd8-5f560cd1d2a4"],
Cell[71380, 1539, 766, 15, 28, "Message",ExpressionUUID->"ffa3da9a-2f8b-014d-a3bd-196d38998965"],
Cell[72149, 1556, 485, 11, 28, "Message",ExpressionUUID->"719b4701-2df9-4640-8c84-3500125157a9"],
Cell[72637, 1569, 768, 15, 28, "Message",ExpressionUUID->"1d926617-efab-d24e-808d-b514eaa91f16"],
Cell[73408, 1586, 767, 15, 28, "Message",ExpressionUUID->"af8873bb-547a-f34b-89a1-e1317a82e725"],
Cell[74178, 1603, 455, 10, 28, "Message",ExpressionUUID->"e0ada6cf-30e1-6e47-b615-25a29aa4c1a2"],
Cell[74636, 1615, 163252, 3148, 246, "Output",ExpressionUUID->"188aee55-f55a-2547-a2bc-6c407b3d88b9"]
}, Open  ]]
}
]
*)


